Forward doubly-virtual Compton scattering off the nucleon in chiral perturbation theory: II. Spin polarizabilities and moments of polarized structure functions

We examine the polarized doubly-virtual Compton scattering (VVCS) off the nucleon using chiral perturbation theory ($\chi$PT). The polarized VVCS contains a wealth of information on the spin structure of the nucleon which is relevant to the calculation of the two-photon-exchange effects in atomic spectroscopy and electron scattering. We report on a complete next-to-leading-order (NLO) calculation of the polarized VVCS amplitudes $S_1(\nu, Q^2)$ and $S_2(\nu, Q^2)$, and the corresponding polarized spin structure functions $g_1(x, Q^2)$ and $g_2(x,Q^2)$. Our results for the moments of polarized structure functions, partially related to different spin polarizabilities, are compared to other theoretical predictions and "data-driven" evaluations, as well as to the recent Jefferson Lab measurements. By expanding the results in powers of the inverse nucleon mass, we reproduce the known "heavy-baryon" expressions. This serves as a check of our calculation, as well as demonstrates the differences between the manifestly Lorentz-invariant baryon $\chi$PT (B$\chi$PT) and heavy-baryon (HB$\chi$PT) frameworks.

==> anc/SupplementaryFile_PolarizedVVCS.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    792994,      18877]
NotebookOptionsPosition[    779409,      18647]
NotebookOutlinePosition[    779927,      18666]
CellTagsIndexPosition[    779884,      18663]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["\<\
Forward doubly-virtual 
Compton scattering off the nucleon in chiral perturbation theory\
\>", "Title",
 CellChangeTimes->{
  3.7952325762802143`*^9},ExpressionUUID->"2c58f958-3bb5-428b-b476-\
fd86d19ad853"],

Cell["\<\
Jose Manuel Alarc\[OAcute]n (Universidad Complutense de Madrid), Franziska \
Hagelstein (AEC Bern), Vadim Lensky and Vladimir Pascalutsa (JGU Mainz)\
\>", "Author",
 CellChangeTimes->{{3.7988905019629*^9, 
  3.798890514934038*^9}},ExpressionUUID->"4632503c-937b-4fef-ba6d-\
d75dd54efc98"],

Cell[CellGroupData[{

Cell["Constants and Definitions", "Subsection",
 CellChangeTimes->{{3.7952329598472157`*^9, 3.7952329848206367`*^9}, {
  3.798889980817542*^9, 
  3.798889993683419*^9}},ExpressionUUID->"75351e84-a17f-4071-9246-\
f2867dd1eb8c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"Masses", " ", "and", " ", "coupling", " ", "constants"}], ";", 
     " ", "Mp"}], ",", " ", "m\[Pi]", ",", " ", "M\[CapitalDelta]", ",", " ", 
    
    RowBox[{
    "f\[Pi]", " ", "and", " ", "\[CapitalLambda]", " ", "are", " ", "in", " ",
      "GeV"}], ",", " ", 
    RowBox[{"\[Mu]", " ", "=", " ", 
     FractionBox["m\[Pi]", "Mp"]}], ",", " ", 
    RowBox[{"\[Delta]", " ", "=", " ", 
     FractionBox[
      RowBox[{"M\[CapitalDelta]", " ", "-", " ", "Mp"}], "Mp"]}]}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"constants", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Mp", "\[Rule]", "0.93827"}], ",", 
       RowBox[{"e", "\[Rule]", 
        SqrtBox[
         RowBox[{"4", "\[Pi]", 
          SuperscriptBox[
           RowBox[{"(", "137.04", ")"}], 
           RowBox[{"-", "1"}]]}]]}], ",", 
       RowBox[{"m\[Pi]", "\[Rule]", "0.13957"}], ",", 
       RowBox[{"gA", "\[Rule]", "1.27"}], ",", 
       RowBox[{"f\[Pi]", "\[Rule]", "0.09221"}], ",", 
       RowBox[{"\[Mu]", "\[Rule]", 
        FractionBox["0.13957", "0.93827"]}], ",", 
       RowBox[{"M\[CapitalDelta]", "\[Rule]", "1.232"}], ",", 
       RowBox[{"\[Delta]", "\[Rule]", 
        FractionBox[
         RowBox[{"1.232", "-", "0.93827"}], "0.93827"]}], ",", 
       RowBox[{"hA", "\[Rule]", "2.85"}], ",", 
       RowBox[{"gM", "\[Rule]", "2.97"}], ",", 
       RowBox[{"gE", "\[Rule]", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{"gC", "\[Rule]", 
        RowBox[{"-", "2.6"}]}], ",", 
       RowBox[{"\[CapitalLambda]", "\[Rule]", 
        SqrtBox["0.71"]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"$Assumptions", "=", 
     RowBox[{
      RowBox[{"\[Mu]", ">", "0"}], "&&", 
      RowBox[{"\[Mu]", "\[Element]", "Reals"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"\[HBar]c", " ", "=", " ", 
     RowBox[{"0.1973269804", " ", "fm", " ", "GeV"}]}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"invGeVTOfmConversion", "=", "0.1973269804"}], ";"}]}]}]], "Input",\

 CellGroupingRules->{GroupTogetherGrouping, 10000.},
 CellChangeTimes->{{3.651158350955579*^9, 3.651158351986635*^9}, {
   3.651158401054618*^9, 3.651158443048973*^9}, {3.6511584830186243`*^9, 
   3.6511585072657547`*^9}, {3.651158881864498*^9, 3.651158886972142*^9}, 
   3.651165424756428*^9, 3.6591813818683662`*^9, {3.6612399651937323`*^9, 
   3.661239966821744*^9}, {3.66237664749199*^9, 3.6623767039330797`*^9}, {
   3.7957749107358027`*^9, 3.795774918546047*^9}, {3.795775084248646*^9, 
   3.795775089580909*^9}, {3.795775698425015*^9, 3.7957756993463907`*^9}, {
   3.795775736487814*^9, 3.795775774918536*^9}, 3.795775880948676*^9, {
   3.795775935577856*^9, 3.795775935734527*^9}, {3.795871690972274*^9, 
   3.795871699258132*^9}, {3.795932611850273*^9, 3.7959326148467283`*^9}, {
   3.79671811257176*^9, 3.796718112848867*^9}, {3.7968894106802588`*^9, 
   3.796889412247094*^9}, {3.797147198258254*^9, 3.797147279944476*^9}, {
   3.79714752704782*^9, 3.7971476066814957`*^9}, {3.7971477127874203`*^9, 
   3.797147713010338*^9}, {3.7971489787063913`*^9, 3.797149035215405*^9}, {
   3.798286140246005*^9, 3.798286153681426*^9}, {3.798289394258984*^9, 
   3.79828941913517*^9}, {3.7982895027993193`*^9, 3.798289541126564*^9}, {
   3.798294776999878*^9, 3.798294788364448*^9}, {3.798294907953578*^9, 
   3.798294919654611*^9}, {3.798471661159371*^9, 3.798471672270159*^9}, {
   3.798471722201666*^9, 3.798471726630341*^9}, {3.798472231708694*^9, 
   3.79847225226742*^9}},
 CellLabel->
  "In[942]:=",ExpressionUUID->"4ea0aa80-3406-4355-b491-459121d650ae"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Spin polarizabilities and moments of polarized \
structure functions",
 FontSize->36,
 FontColor->RGBColor[0., 0., 0.6382543678950179]]], "Chapter",
 CellChangeTimes->{{3.7952326449416*^9, 
  3.795232686218286*^9}},ExpressionUUID->"3a8164fd-68f1-46a7-b82e-\
d3db5503a2e9"],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["Leading order ",
  FontColor->RGBColor[0.02459754329747463, 0., 0.984771496147097]],
 Cell[BoxData[
  FormBox["\[Pi]N", TraditionalForm]],
  FormatType->"TraditionalForm",
  FontColor->RGBColor[0.02459754329747463, 0., 0.984771496147097],
  ExpressionUUID->"119ab1c2-c790-4f33-8093-7956e959cc0d"],
 StyleBox[" - loops",
  FontColor->RGBColor[0.02459754329747463, 0., 0.984771496147097]]
}], "Section",
 CellChangeTimes->{{3.7981794736094007`*^9, 3.79817948307029*^9}, {
  3.798179630517174*^9, 
  3.79817966811273*^9}},ExpressionUUID->"72e85b86-5801-4507-967d-\
d8c977bd7525"],

Cell[CellGroupData[{

Cell["Proton", "Subsection",
 CellChangeTimes->{{3.7952329598472157`*^9, 
  3.7952329848206367`*^9}},ExpressionUUID->"a6651cb5-615c-405a-a22a-\
8a035310d931"],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox["\[Gamma]", "0"], 
  TraditionalForm]],ExpressionUUID->"6b4e5475-6dc2-40eb-bca0-945a6b68b478"]], \
"Subsubsection",
 CellChangeTimes->{{3.7952329598472157`*^9, 3.795232970283334*^9}, {
  3.7952331038241262`*^9, 
  3.795233105069667*^9}},ExpressionUUID->"902021d8-1e69-4b11-8e03-\
b2b0bdad5d9f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"static", " ", "polarizability", " ", "in", " ", "\[Chi]PT"}], 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Gamma]0protonLO", "=", 
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["e", "2"], " ", 
          SuperscriptBox["gA", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", "\[Mu]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "84"}], "+", 
               RowBox[{"990", " ", 
                SuperscriptBox["\[Mu]", "2"]}], "-", 
               RowBox[{"1660", " ", 
                SuperscriptBox["\[Mu]", "4"]}], "+", 
               RowBox[{"943", " ", 
                SuperscriptBox["\[Mu]", "6"]}], "-", 
               RowBox[{"219", " ", 
                SuperscriptBox["\[Mu]", "8"]}], "+", 
               RowBox[{"18", " ", 
                SuperscriptBox["\[Mu]", "10"]}]}], ")"}], " ", 
             RowBox[{"ArcTan", "[", 
              FractionBox[
               SqrtBox[
                RowBox[{"4", "-", 
                 SuperscriptBox["\[Mu]", "2"]}]], "\[Mu]"], "]"}]}], "+", 
            RowBox[{
             SqrtBox[
              RowBox[{"4", "-", 
               SuperscriptBox["\[Mu]", "2"]}]], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "16"}], "+", 
               RowBox[{"522", " ", 
                SuperscriptBox["\[Mu]", "2"]}], "-", 
               RowBox[{"797", " ", 
                SuperscriptBox["\[Mu]", "4"]}], "+", 
               RowBox[{"312", " ", 
                SuperscriptBox["\[Mu]", "6"]}], "-", 
               RowBox[{"36", " ", 
                SuperscriptBox["\[Mu]", "8"]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["\[Mu]", "2"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["\[Mu]", "2"], "-", "4"}], ")"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"13", "-", 
                  RowBox[{"39", " ", 
                   SuperscriptBox["\[Mu]", "2"]}], "+", 
                  RowBox[{"18", " ", 
                   SuperscriptBox["\[Mu]", "4"]}]}], ")"}], " ", 
                RowBox[{"Log", "[", "\[Mu]", "]"}]}]}], ")"}]}]}], ")"}]}], 
         ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"96", " ", 
          SuperscriptBox["f\[Pi]", "2"], " ", 
          SuperscriptBox["m\[Pi]", "2"], " ", 
          SuperscriptBox["\[Pi]", "3"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"4", "-", 
             SuperscriptBox["\[Mu]", "2"]}], ")"}], 
           RowBox[{"5", "/", "2"}]]}], ")"}]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"slope", " ", "in", " ", "\[Chi]PT"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"slope\[Gamma]0protonLO", "=", 
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["e", "2"], " ", 
        SuperscriptBox["gA", "2"], " "}], 
       RowBox[{"1440", " ", 
        SuperscriptBox["f\[Pi]", "2"], " ", 
        SuperscriptBox["\[Pi]", "3"], " ", 
        SuperscriptBox["m\[Pi]", "4"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"4", "-", 
           SuperscriptBox["\[Mu]", "2"]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", "\[Mu]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3840"}], "-", 
           RowBox[{"147760", " ", 
            SuperscriptBox["\[Mu]", "2"]}], "+", 
           RowBox[{"1689880", " ", 
            SuperscriptBox["\[Mu]", "4"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["\[Mu]", "6"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1199100"}], "+", 
              RowBox[{"1039794", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "-", 
              RowBox[{"457818", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "+", 
              RowBox[{"108917", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "-", 
              RowBox[{"13396", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "+", 
              RowBox[{"670", " ", 
               SuperscriptBox["\[Mu]", "10"]}]}], ")"}]}]}], ")"}], " ", 
         RowBox[{"ArcTan", "[", 
          FractionBox[
           SqrtBox[
            RowBox[{"4", "-", 
             SuperscriptBox["\[Mu]", "2"]}]], "\[Mu]"], "]"}]}], "+", 
        RowBox[{
         SqrtBox[
          RowBox[{"4", "-", 
           SuperscriptBox["\[Mu]", "2"]}]], " ", 
         RowBox[{"(", 
          RowBox[{"512", "+", 
           RowBox[{"53696", " ", 
            SuperscriptBox["\[Mu]", "2"]}], "-", 
           RowBox[{"1293124", " ", 
            SuperscriptBox["\[Mu]", "4"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["\[Mu]", "6"], " ", 
            RowBox[{"(", 
             RowBox[{"884228", "-", 
              RowBox[{"636200", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"210883", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"33153", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"2010", " ", 
               SuperscriptBox["\[Mu]", "8"]}]}], ")"}]}], "-", 
           RowBox[{"9", " ", 
            SuperscriptBox["\[Mu]", "4"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["\[Mu]", "2"], "-", "4"}], ")"}], "4"], " ", 
            RowBox[{"(", 
             RowBox[{"449", "-", 
              RowBox[{"1336", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"670", " ", 
               SuperscriptBox["\[Mu]", "4"]}]}], ")"}], " ", 
            RowBox[{"Log", "[", "\[Mu]", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.797146168590547*^9, 3.797146178116012*^9}, {
   3.797146445779502*^9, 3.797146483448359*^9}, {3.797146671172192*^9, 
   3.797146672623311*^9}, {3.797147021271805*^9, 3.7971470217168503`*^9}, {
   3.797147629707994*^9, 3.797147640203001*^9}, {3.797147872901517*^9, 
   3.797147874815357*^9}, {3.797149876326316*^9, 3.79714989148316*^9}, {
   3.797149923372158*^9, 3.7971499848462563`*^9}, {3.7971500611485033`*^9, 
   3.797150072562335*^9}, {3.797155781130185*^9, 3.7971557995754757`*^9}, 
   3.7971613248323507`*^9, {3.797161359348096*^9, 3.797161361269874*^9}, {
   3.797161614188407*^9, 3.7971616174583*^9}, {3.797161687365499*^9, 
   3.7971616901635513`*^9}, {3.797161760382349*^9, 3.797161763034072*^9}, {
   3.798285484469007*^9, 3.7982854857776203`*^9}},
 CellLabel->
  "In[539]:=",ExpressionUUID->"926e4ab0-8ba5-493b-9653-71dae7abd070"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"\[Chi]PT", " ", "polarizability", " ", "value", " ", "in", " ", 
    SuperscriptBox["10", 
     RowBox[{"-", "4"}]], " ", 
    SuperscriptBox["fm", "4"]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Gamma]0protonLO", " ", 
     SuperscriptBox["10", "4"], 
     SuperscriptBox[
      RowBox[{"(", "invGeVTOfmConversion", ")"}], "4"]}], "/.", "constants"}],
    "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"\[Chi]PT", " ", "slope", " ", "value", " ", "in", " ", 
     SuperscriptBox["10", 
      RowBox[{"-", "4"}]], " ", 
     SuperscriptBox["fm", "6"]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"slope\[Gamma]0protonLO", " ", 
     SuperscriptBox["10", "4"], 
     SuperscriptBox[
      RowBox[{"(", "invGeVTOfmConversion", ")"}], "6"]}], "/.", 
    "constants"}]}]}]], "Input",
 CellChangeTimes->{{3.797147265576913*^9, 3.7971472668667917`*^9}, {
  3.7971476189871883`*^9, 3.797147647419004*^9}, {3.7971476928004704`*^9, 
  3.797147735387517*^9}, {3.797149898220501*^9, 3.797149910004161*^9}, {
  3.797150063851244*^9, 3.7971500645409927`*^9}, {3.7971558103502693`*^9, 
  3.79715582767183*^9}, {3.7982854887306128`*^9, 3.798285490989497*^9}},
 CellLabel->
  "In[541]:=",ExpressionUUID->"c985b313-97d8-4275-9674-3e87ca6ac97b"],

Cell[BoxData["2.0133059765907535`"], "Output",
 CellChangeTimes->{3.797161532125366*^9, 3.797161788826508*^9, 
  3.7972612000330343`*^9, 3.798285491451342*^9, 3.798435248821558*^9},
 CellLabel->
  "Out[541]=",ExpressionUUID->"a60b0353-797c-49df-a755-73047609239a"],

Cell[BoxData[
 RowBox[{"-", "0.33480550410833154`"}]], "Output",
 CellChangeTimes->{3.797161532125366*^9, 3.797161788826508*^9, 
  3.7972612000330343`*^9, 3.798285491451342*^9, 3.7984352488308992`*^9},
 CellLabel->
  "Out[542]=",ExpressionUUID->"638d9ae5-0146-4bf9-9c3b-88d6b07d259c"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"HB", " ", "expansion", " ", "up", " ", "to", " ", "O", 
    RowBox[{"(", 
     SuperscriptBox["\[Mu]", "5"], ")"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Gamma]0protonLOHB", "=", 
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["e", "2"], 
        SuperscriptBox["gA", "2"]}], 
       RowBox[{"96", " ", 
        SuperscriptBox["\[Pi]", "3"], 
        SuperscriptBox["f\[Pi]", "2"], 
        SuperscriptBox["m\[Pi]", "2"]}]], 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        FractionBox[
         RowBox[{"21", " ", "\[Pi]", " ", "\[Mu]"}], "8"], "+", 
        FractionBox[
         RowBox[{"1875", " ", "\[Pi]", " ", 
          SuperscriptBox["\[Mu]", "3"]}], "64"], "-", 
        FractionBox[
         RowBox[{"34055", " ", "\[Pi]", " ", 
          SuperscriptBox["\[Mu]", "5"]}], "1024"], "+", 
        RowBox[{
         FractionBox["3", "2"], " ", 
         SuperscriptBox["\[Mu]", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"52", " ", 
            RowBox[{"Log", "[", "\[Mu]", "]"}]}]}], ")"}]}], "-", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         SuperscriptBox["\[Mu]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"59", "+", 
           RowBox[{"52", " ", 
            RowBox[{"Log", "[", "\[Mu]", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"slope\[Gamma]0protonLOHB", "=", 
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["e", "2"], 
        SuperscriptBox["gA", "2"]}], 
       RowBox[{"1440", " ", 
        SuperscriptBox["\[Pi]", "3"], 
        SuperscriptBox["f\[Pi]", "2"], 
        SuperscriptBox["m\[Pi]", "4"]}]], 
      RowBox[{"(", 
       RowBox[{"2", "-", 
        FractionBox[
         RowBox[{"45", " ", "\[Pi]", " ", "\[Mu]"}], "4"], "+", 
        RowBox[{"223", " ", 
         SuperscriptBox["\[Mu]", "2"]}], "-", 
        FractionBox[
         RowBox[{"28515", " ", "\[Pi]", " ", 
          SuperscriptBox["\[Mu]", "3"]}], "64"], "+", 
        FractionBox[
         RowBox[{"570255", " ", "\[Pi]", " ", 
          SuperscriptBox["\[Mu]", "5"]}], "128"], "-", 
        RowBox[{
         FractionBox["9", "4"], " ", 
         SuperscriptBox["\[Mu]", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"1953", "+", 
           RowBox[{"1796", " ", 
            RowBox[{"Log", "[", "\[Mu]", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{
  3.797146452166832*^9, {3.797146506930643*^9, 3.797146515323472*^9}, {
   3.797146548718945*^9, 3.7971465595386963`*^9}, {3.797147739738806*^9, 
   3.797147766475296*^9}, 3.7971477974053993`*^9, {3.7971478365080853`*^9, 
   3.79714785869312*^9}, 3.797147945766645*^9, 3.7971491255041933`*^9, {
   3.797150137503229*^9, 3.797150147880534*^9}, 3.797150183234687*^9, {
   3.797155784736916*^9, 3.797155816970107*^9}, {3.797161399744837*^9, 
   3.797161405113677*^9}, {3.79716230505938*^9, 3.7971623094627666`*^9}, {
   3.798285493765709*^9, 3.798285495082129*^9}},
 CellLabel->
  "In[543]:=",ExpressionUUID->"78980a3c-b688-4c9a-9b0b-9746f5436e89"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox[
   OverscriptBox["\[Gamma]", "_"], "0"], 
  TraditionalForm]],ExpressionUUID->"4698aaf5-37de-4038-9ac4-fd1d76bb534c"]], \
"Subsubsection",
 CellChangeTimes->{{3.7952329598472157`*^9, 3.795232970283334*^9}, {
  3.7952331038241262`*^9, 3.795233105069667*^9}, {3.799228607045288*^9, 
  3.799228607045312*^9}},ExpressionUUID->"09632372-9818-4c51-8d98-\
84a266fda232"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"static", " ", "polarizability", " ", "in", " ", "\[Chi]PT"}], 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"bar\[Gamma]0protonLO", "=", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["e", "2"], " ", 
         SuperscriptBox["gA", "2"]}], 
        RowBox[{"180", " ", 
         SuperscriptBox["f\[Pi]", "2"], " ", 
         SuperscriptBox["m\[Pi]", "4"], " ", 
         SuperscriptBox["\[Pi]", "3"], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Mu]", "2"], "-", "4"}], ")"}], 
          RowBox[{"9", "/", "2"}]]}]]}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "12"}], " ", "\[Mu]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "180"}], "-", 
           RowBox[{"4330", " ", 
            SuperscriptBox["\[Mu]", "2"]}], "+", 
           RowBox[{"42840", " ", 
            SuperscriptBox["\[Mu]", "4"]}], "-", 
           RowBox[{"86310", " ", 
            SuperscriptBox["\[Mu]", "6"]}], "+", 
           RowBox[{"72786", " ", 
            SuperscriptBox["\[Mu]", "8"]}], "-", 
           RowBox[{"31518", " ", 
            SuperscriptBox["\[Mu]", "10"]}], "+", 
           RowBox[{"7416", " ", 
            SuperscriptBox["\[Mu]", "12"]}], "-", 
           RowBox[{"905", " ", 
            SuperscriptBox["\[Mu]", "14"]}], "+", 
           RowBox[{"45", " ", 
            SuperscriptBox["\[Mu]", "16"]}]}], ")"}], " ", 
         RowBox[{"ArcTanh", "[", 
          FractionBox[
           SqrtBox[
            RowBox[{
             RowBox[{"-", "4"}], "+", 
             SuperscriptBox["\[Mu]", "2"]}]], "\[Mu]"], "]"}]}], "+", 
        RowBox[{
         SqrtBox[
          RowBox[{
           SuperscriptBox["\[Mu]", "2"], "-", "4"}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "256"}], "-", 
           RowBox[{"7268", " ", 
            SuperscriptBox["\[Mu]", "2"]}], "+", 
           RowBox[{"131640", " ", 
            SuperscriptBox["\[Mu]", "4"]}], "-", 
           RowBox[{"252737", " ", 
            SuperscriptBox["\[Mu]", "6"]}], "+", 
           RowBox[{"176699", " ", 
            SuperscriptBox["\[Mu]", "8"]}], "-", 
           RowBox[{"57642", " ", 
            SuperscriptBox["\[Mu]", "10"]}], "+", 
           RowBox[{"8970", " ", 
            SuperscriptBox["\[Mu]", "12"]}], "-", 
           RowBox[{"540", " ", 
            SuperscriptBox["\[Mu]", "14"]}], "+", 
           RowBox[{"12", " ", 
            SuperscriptBox["\[Mu]", "4"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "4"}], "+", 
               SuperscriptBox["\[Mu]", "2"]}], ")"}], "4"], " ", 
            RowBox[{"(", 
             RowBox[{"36", "-", 
              RowBox[{"95", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"45", " ", 
               SuperscriptBox["\[Mu]", "4"]}]}], ")"}], " ", 
            RowBox[{"Log", "[", "\[Mu]", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"slope", " ", "in", " ", "\[Chi]PT"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"slopebar\[Gamma]0protonLO", "=", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"10080", " ", 
         SuperscriptBox["f\[Pi]", "2"], " ", 
         SuperscriptBox["m\[Pi]", "6"], " ", 
         SuperscriptBox["\[Pi]", "3"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", 
            SuperscriptBox["\[Mu]", "2"]}], ")"}], 
          RowBox[{"13", "/", "2"}]]}]]}], 
      SuperscriptBox["e", "2"], " ", 
      SuperscriptBox["gA", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "60"}], " ", "\[Mu]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "15456"}], "-", 
           RowBox[{"410312", " ", 
            SuperscriptBox["\[Mu]", "2"]}], "-", 
           RowBox[{"7922096", " ", 
            SuperscriptBox["\[Mu]", "4"]}], "+", 
           RowBox[{"82176808", " ", 
            SuperscriptBox["\[Mu]", "6"]}], "-", 
           RowBox[{"198173976", " ", 
            SuperscriptBox["\[Mu]", "8"]}], "+", 
           RowBox[{"219339120", " ", 
            SuperscriptBox["\[Mu]", "10"]}], "-", 
           RowBox[{"136521528", " ", 
            SuperscriptBox["\[Mu]", "12"]}], "+", 
           RowBox[{"51947038", " ", 
            SuperscriptBox["\[Mu]", "14"]}], "-", 
           RowBox[{"12397268", " ", 
            SuperscriptBox["\[Mu]", "16"]}], "+", 
           RowBox[{"1817548", " ", 
            SuperscriptBox["\[Mu]", "18"]}], "-", 
           RowBox[{"150072", " ", 
            SuperscriptBox["\[Mu]", "20"]}], "+", 
           RowBox[{"5355", " ", 
            SuperscriptBox["\[Mu]", "22"]}]}], ")"}], " ", 
         RowBox[{"ArcTanh", "[", 
          FractionBox[
           SqrtBox[
            RowBox[{
             RowBox[{"-", "4"}], "+", 
             SuperscriptBox["\[Mu]", "2"]}]], "\[Mu]"], "]"}]}], "+", 
        RowBox[{
         SqrtBox[
          RowBox[{
           RowBox[{"-", "4"}], "+", 
           SuperscriptBox["\[Mu]", "2"]}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "24576"}], "-", 
           RowBox[{"4363872", " ", 
            SuperscriptBox["\[Mu]", "2"]}], "-", 
           RowBox[{"69726552", " ", 
            SuperscriptBox["\[Mu]", "4"]}], "+", 
           RowBox[{"1232545652", " ", 
            SuperscriptBox["\[Mu]", "6"]}], "-", 
           RowBox[{"2927466468", " ", 
            SuperscriptBox["\[Mu]", "8"]}], "+", 
           RowBox[{"2883703494", " ", 
            SuperscriptBox["\[Mu]", "10"]}], "-", 
           RowBox[{"1510715150", " ", 
            SuperscriptBox["\[Mu]", "12"]}], "+", 
           RowBox[{"458933205", " ", 
            SuperscriptBox["\[Mu]", "14"]}], "-", 
           RowBox[{"81500460", " ", 
            SuperscriptBox["\[Mu]", "16"]}], "+", 
           RowBox[{"7879770", " ", 
            SuperscriptBox["\[Mu]", "18"]}], "-", 
           RowBox[{"321300", " ", 
            SuperscriptBox["\[Mu]", "20"]}], "+", 
           RowBox[{"60", " ", 
            SuperscriptBox["\[Mu]", "6"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "4"}], "+", 
               SuperscriptBox["\[Mu]", "2"]}], ")"}], "6"], " ", 
            RowBox[{"(", 
             RowBox[{"4126", "-", 
              RowBox[{"10842", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"5355", " ", 
               SuperscriptBox["\[Mu]", "4"]}]}], ")"}], " ", 
            RowBox[{"Log", "[", "\[Mu]", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.797146168590547*^9, 3.797146178116012*^9}, {
   3.797146445779502*^9, 3.797146483448359*^9}, {3.797146671172192*^9, 
   3.797146672623311*^9}, {3.797147021271805*^9, 3.7971470217168503`*^9}, {
   3.797147629707994*^9, 3.797147640203001*^9}, {3.797147872901517*^9, 
   3.797147874815357*^9}, {3.797149876326316*^9, 3.79714989148316*^9}, {
   3.797149923372158*^9, 3.7971499848462563`*^9}, {3.7971500611485033`*^9, 
   3.797150072562335*^9}, {3.797155781130185*^9, 3.7971557995754757`*^9}, 
   3.7971613248323507`*^9, {3.797161359348096*^9, 3.797161361269874*^9}, {
   3.797161614188407*^9, 3.7971616174583*^9}, {3.797161687365499*^9, 
   3.7971616901635513`*^9}, {3.797161760382349*^9, 3.797161763034072*^9}, {
   3.798285484469007*^9, 3.7982854857776203`*^9}, {3.7992286479179993`*^9, 
   3.799228662155632*^9}, {3.799560835907229*^9, 3.799560855184038*^9}, 
   3.799560892669142*^9},
 CellLabel->
  "In[945]:=",ExpressionUUID->"61d22030-97ff-4187-b572-4a29d9ec48cb"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"\[Chi]PT", " ", "polarizability", " ", "value", " ", "in", " ", 
    SuperscriptBox["10", 
     RowBox[{"-", "4"}]], " ", 
    SuperscriptBox["fm", "6"]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"bar\[Gamma]0protonLO", " ", 
      SuperscriptBox["10", "4"], 
      SuperscriptBox[
       RowBox[{"(", "invGeVTOfmConversion", ")"}], "6"]}], "/.", 
     "constants"}], "//", "Chop"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"\[Chi]PT", " ", "slope", " ", "value", " ", "in", " ", 
     SuperscriptBox["10", 
      RowBox[{"-", "4"}]], " ", 
     SuperscriptBox["fm", "8"]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"slopebar\[Gamma]0protonLO", " ", 
      SuperscriptBox["10", "4"], 
      SuperscriptBox[
       RowBox[{"(", "invGeVTOfmConversion", ")"}], "8"]}], "/.", 
     "constants"}], "//", "Chop"}]}]}]], "Input",
 CellChangeTimes->{{3.797147265576913*^9, 3.7971472668667917`*^9}, {
  3.7971476189871883`*^9, 3.797147647419004*^9}, {3.7971476928004704`*^9, 
  3.797147735387517*^9}, {3.797149898220501*^9, 3.797149910004161*^9}, {
  3.797150063851244*^9, 3.7971500645409927`*^9}, {3.7971558103502693`*^9, 
  3.79715582767183*^9}, {3.7982854887306128`*^9, 3.798285490989497*^9}, {
  3.7992286552953978`*^9, 3.799228664714572*^9}, {3.7992287560901527`*^9, 
  3.799228758837776*^9}, {3.799561042409811*^9, 3.799561046107543*^9}},
 CellLabel->
  "In[949]:=",ExpressionUUID->"9a84fdbe-a3d8-4456-92c6-afd6db80d6b9"],

Cell[BoxData["2.0844408231542397`"], "Output",
 CellChangeTimes->{{3.799561039322876*^9, 3.79956104648061*^9}},
 CellLabel->
  "Out[949]=",ExpressionUUID->"4766d47e-f533-445b-b490-12ae4cabdbbb"],

Cell[BoxData[
 RowBox[{"-", "1.0012422065827722`"}]], "Output",
 CellChangeTimes->{{3.799561039322876*^9, 3.799561046484242*^9}},
 CellLabel->
  "Out[950]=",ExpressionUUID->"8988371c-ae2d-4655-a356-8effc5684f0c"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"HB", " ", "expansion", " ", "up", " ", "to", " ", "O", 
    RowBox[{"(", 
     SuperscriptBox["\[Mu]", "5"], ")"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"bar\[Gamma]0protonLOHB", "=", 
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["e", "2"], " ", 
        SuperscriptBox["gA", "2"]}], 
       RowBox[{"16", " ", 
        SuperscriptBox["f\[Pi]", "2"], " ", 
        SuperscriptBox["m\[Pi]", "4"], " ", 
        SuperscriptBox["\[Pi]", "3"]}]], 
      RowBox[{"(", 
       RowBox[{
        FractionBox["4", 
         RowBox[{"45", " "}]], "-", 
        FractionBox[
         RowBox[{"3", "\[Pi]", " ", "\[Mu]"}], "16"], "+", 
        FractionBox[
         RowBox[{"14", " ", 
          SuperscriptBox["\[Mu]", "2"]}], "5"], "-", 
        FractionBox[
         RowBox[{"1813", "\[Pi]", " ", 
          SuperscriptBox["\[Mu]", "3"]}], "384"], "-", 
        FractionBox[
         RowBox[{"192", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"Log", "[", "\[Mu]", "]"}]}], ")"}], " ", 
          SuperscriptBox["\[Mu]", "4"]}], 
         RowBox[{"5", " "}]], "+", 
        FractionBox[
         RowBox[{"80703", "\[Pi]", " ", 
          SuperscriptBox["\[Mu]", "5"]}], "2048"]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"slopebar\[Gamma]0protonLOHB", "=", 
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["e", "2"], " ", 
        SuperscriptBox["gA", "2"]}], 
       RowBox[{"16", " ", 
        SuperscriptBox["f\[Pi]", "2"], " ", 
        SuperscriptBox["m\[Pi]", "6"], " ", 
        SuperscriptBox["\[Pi]", "3"]}]], 
      RowBox[{"(", 
       RowBox[{
        FractionBox["1", "105"], "-", 
        FractionBox[
         RowBox[{"23", " ", "\[Pi]", " ", "\[Mu]"}], "256"], "+", 
        FractionBox[
         RowBox[{"377", " ", 
          SuperscriptBox["\[Mu]", "2"]}], "210"], "-", 
        FractionBox[
         RowBox[{"15551", "\[Pi]", " ", 
          SuperscriptBox["\[Mu]", "3"]}], "6144"], "+", 
        FractionBox[
         RowBox[{"3371", " ", 
          SuperscriptBox["\[Mu]", "4"]}], "105"], "-", 
        FractionBox[
         RowBox[{"1640457", "\[Pi]", " ", 
          SuperscriptBox["\[Mu]", "5"]}], "32768"]}], ")"}]}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{
  3.797146452166832*^9, {3.797146506930643*^9, 3.797146515323472*^9}, {
   3.797146548718945*^9, 3.7971465595386963`*^9}, {3.797147739738806*^9, 
   3.797147766475296*^9}, 3.7971477974053993`*^9, {3.7971478365080853`*^9, 
   3.79714785869312*^9}, 3.797147945766645*^9, 3.7971491255041933`*^9, {
   3.797150137503229*^9, 3.797150147880534*^9}, 3.797150183234687*^9, {
   3.797155784736916*^9, 3.797155816970107*^9}, {3.797161399744837*^9, 
   3.797161405113677*^9}, {3.79716230505938*^9, 3.7971623094627666`*^9}, {
   3.798285493765709*^9, 3.798285495082129*^9}, {3.799228665956215*^9, 
   3.799228673855845*^9}, {3.799560864933097*^9, 3.799560913347163*^9}, {
   3.799561339443563*^9, 
   3.799561368951733*^9}},ExpressionUUID->"631d3d61-3b07-4796-b503-\
9a55c0a8fb92"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox["\[Delta]", "LT"], TraditionalForm]],
 FormatType->
  "TraditionalForm",ExpressionUUID->"8fcf2cda-4984-4379-97e6-14012db7326c"]], \
"Subsubsection",
 CellChangeTimes->{{3.7952329598472157`*^9, 3.795232970283334*^9}, {
  3.7952330181931667`*^9, 3.795233020251217*^9}, {3.795233108059239*^9, 
  3.795233109966722*^9}},ExpressionUUID->"2e2e21c6-45e2-4998-8c3a-\
64502579e318"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"static", " ", "polarizability", " ", "in", " ", "\[Chi]PT"}], 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Delta]LTprotonLO", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["e", "2"], " ", 
        SuperscriptBox["gA", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", "\[Mu]", " ", 
           RowBox[{"(", 
            RowBox[{"36", "+", 
             RowBox[{"210", " ", 
              SuperscriptBox["\[Mu]", "2"]}], "-", 
             RowBox[{"980", " ", 
              SuperscriptBox["\[Mu]", "4"]}], "+", 
             RowBox[{"749", " ", 
              SuperscriptBox["\[Mu]", "6"]}], "-", 
             RowBox[{"201", " ", 
              SuperscriptBox["\[Mu]", "8"]}], "+", 
             RowBox[{"18", " ", 
              SuperscriptBox["\[Mu]", "10"]}]}], ")"}], " ", 
           RowBox[{"ArcTan", "[", 
            FractionBox[
             SqrtBox[
              RowBox[{"4", "-", 
               SuperscriptBox["\[Mu]", "2"]}]], "\[Mu]"], "]"}]}], "+", 
          RowBox[{
           SqrtBox[
            RowBox[{"4", "-", 
             SuperscriptBox["\[Mu]", "2"]}]], " ", 
           RowBox[{"(", 
            RowBox[{"16", "+", 
             RowBox[{"78", " ", 
              SuperscriptBox["\[Mu]", "2"]}], "-", 
             RowBox[{"535", " ", 
              SuperscriptBox["\[Mu]", "4"]}], "+", 
             RowBox[{"276", " ", 
              SuperscriptBox["\[Mu]", "6"]}], "-", 
             RowBox[{"36", " ", 
              SuperscriptBox["\[Mu]", "8"]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Mu]", "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"4", "-", 
                 SuperscriptBox["\[Mu]", "2"]}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"21", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "-", 
                RowBox[{"18", " ", 
                 SuperscriptBox["\[Mu]", "4"]}]}], ")"}], " ", 
              RowBox[{"Log", "[", "\[Mu]", "]"}]}]}], ")"}]}]}], ")"}]}], 
       ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"192", " ", 
        SuperscriptBox["f\[Pi]", "2"], " ", 
        SuperscriptBox["\[Pi]", "3"], " ", 
        SuperscriptBox["m\[Pi]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"4", "-", 
           SuperscriptBox["\[Mu]", "2"]}], ")"}], 
         RowBox[{"5", "/", "2"}]]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
   
   RowBox[{"(*", 
    RowBox[{"slope", " ", "in", " ", "\[Chi]PT"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"slope\[Delta]LTprotonLO", "=", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"2880", " ", 
        SuperscriptBox["f\[Pi]", "2"], " ", 
        SuperscriptBox["m\[Pi]", "4"], " ", 
        SuperscriptBox["\[Pi]", "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"4", "-", 
           SuperscriptBox["\[Mu]", "2"]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}]], 
      SuperscriptBox["e", "2"], " ", 
      SuperscriptBox["gA", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "12"}], " ", "\[Mu]", " ", 
         RowBox[{"(", 
          RowBox[{"72", "+", 
           RowBox[{"1874", " ", 
            SuperscriptBox["\[Mu]", "2"]}], "+", 
           RowBox[{"40687", " ", 
            SuperscriptBox["\[Mu]", "4"]}], "-", 
           RowBox[{"167580", " ", 
            SuperscriptBox["\[Mu]", "6"]}], "+", 
           RowBox[{"186564", " ", 
            SuperscriptBox["\[Mu]", "8"]}], "-", 
           RowBox[{"93906", " ", 
            SuperscriptBox["\[Mu]", "10"]}], "+", 
           RowBox[{"24291", " ", 
            SuperscriptBox["\[Mu]", "12"]}], "-", 
           RowBox[{"3164", " ", 
            SuperscriptBox["\[Mu]", "14"]}], "+", 
           RowBox[{"165", " ", 
            SuperscriptBox["\[Mu]", "16"]}]}], ")"}], " ", 
         RowBox[{"ArcTan", "[", 
          FractionBox[
           SqrtBox[
            RowBox[{"4", "-", 
             SuperscriptBox["\[Mu]", "2"]}]], "\[Mu]"], "]"}]}], "+", 
        RowBox[{
         SqrtBox[
          RowBox[{"4", "-", 
           SuperscriptBox["\[Mu]", "2"]}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "640"}], "+", 
           RowBox[{"5544", " ", 
            SuperscriptBox["\[Mu]", "2"]}], "+", 
           RowBox[{"107446", " ", 
            SuperscriptBox["\[Mu]", "4"]}], "-", 
           RowBox[{"525410", " ", 
            SuperscriptBox["\[Mu]", "6"]}], "+", 
           RowBox[{"486971", " ", 
            SuperscriptBox["\[Mu]", "8"]}], "-", 
           RowBox[{"183024", " ", 
            SuperscriptBox["\[Mu]", "10"]}], "+", 
           RowBox[{"31038", " ", 
            SuperscriptBox["\[Mu]", "12"]}], "-", 
           RowBox[{"1980", " ", 
            SuperscriptBox["\[Mu]", "14"]}], "+", 
           RowBox[{"12", " ", 
            SuperscriptBox["\[Mu]", "4"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["\[Mu]", "2"], "-", "4"}], ")"}], "4"], " ", 
            RowBox[{"(", 
             RowBox[{"9", "-", 
              RowBox[{"194", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"165", " ", 
               SuperscriptBox["\[Mu]", "4"]}]}], ")"}], " ", 
            RowBox[{"Log", "[", "\[Mu]", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.797146168590547*^9, 3.797146178116012*^9}, {
   3.797146445779502*^9, 3.797146483448359*^9}, {3.797146671172192*^9, 
   3.797146672623311*^9}, {3.797147021271805*^9, 3.7971470217168503`*^9}, {
   3.797147629707994*^9, 3.797147640203001*^9}, {3.797147872901517*^9, 
   3.797147874815357*^9}, {3.797149876326316*^9, 3.79714989148316*^9}, {
   3.797149923372158*^9, 3.7971499848462563`*^9}, {3.7971500611485033`*^9, 
   3.797150072562335*^9}, {3.797155781130185*^9, 3.7971557995754757`*^9}, {
   3.797156057119828*^9, 3.797156085036776*^9}, {3.797156743123248*^9, 
   3.7971567439167347`*^9}, 3.7971624605680523`*^9, {3.7971625508128223`*^9, 
   3.7971625537981586`*^9}, {3.797162589808696*^9, 3.7971626013194113`*^9}, {
   3.797162650229437*^9, 3.797162660049168*^9}, {3.798285501819009*^9, 
   3.7982855030834713`*^9}},
 CellLabel->
  "In[545]:=",ExpressionUUID->"c9b88afe-4448-427f-af06-48265c53e956"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"\[Chi]PT", " ", "polarizability", " ", "value", " ", "in", " ", 
    SuperscriptBox["10", 
     RowBox[{"-", "4"}]], " ", 
    SuperscriptBox["fm", "4"]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Delta]LTprotonLO", " ", 
     SuperscriptBox["10", "4"], 
     SuperscriptBox[
      RowBox[{"(", "invGeVTOfmConversion", ")"}], "4"]}], "/.", "constants"}],
    "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"\[Chi]PT", " ", "slope", " ", "value", " ", "in", " ", 
     SuperscriptBox["10", 
      RowBox[{"-", "4"}]], " ", 
     SuperscriptBox["fm", "6"]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"slope\[Delta]LTprotonLO", " ", 
     SuperscriptBox["10", "4"], 
     SuperscriptBox[
      RowBox[{"(", "invGeVTOfmConversion", ")"}], "6"]}], "/.", 
    "constants"}]}]}]], "Input",
 CellChangeTimes->{{3.797147265576913*^9, 3.7971472668667917`*^9}, {
  3.7971476189871883`*^9, 3.797147647419004*^9}, {3.7971476928004704`*^9, 
  3.797147735387517*^9}, {3.797149898220501*^9, 3.797149910004161*^9}, {
  3.797150063851244*^9, 3.7971500645409927`*^9}, {3.7971558103502693`*^9, 
  3.79715582767183*^9}, {3.797156064050435*^9, 3.797156088615584*^9}, {
  3.7971567444073467`*^9, 3.79715674494233*^9}, {3.798285506728319*^9, 
  3.79828550835087*^9}},
 CellLabel->
  "In[547]:=",ExpressionUUID->"5ba97ac6-44de-4eae-a087-ae480c7a4600"],

Cell[BoxData["1.500792911073315`"], "Output",
 CellChangeTimes->{3.7971626627578173`*^9, 3.797261200105773*^9, 
  3.798285508808984*^9, 3.798435248968512*^9},
 CellLabel->
  "Out[547]=",ExpressionUUID->"31562743-a05d-4310-b18e-34fb20764ecc"],

Cell[BoxData[
 RowBox[{"-", "0.7988221652417269`"}]], "Output",
 CellChangeTimes->{3.7971626627578173`*^9, 3.797261200105773*^9, 
  3.798285508808984*^9, 3.798435248972476*^9},
 CellLabel->
  "Out[548]=",ExpressionUUID->"0544f1c2-dc38-4b80-a58e-3ce8d12330ec"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"HB", " ", "expansion", " ", "up", " ", "to", " ", "O", 
    RowBox[{"(", 
     SuperscriptBox["\[Mu]", "5"], ")"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Delta]LTprotonLOHB", "=", 
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["e", "2"], 
        SuperscriptBox["gA", "2"]}], 
       RowBox[{"192", " ", 
        SuperscriptBox["\[Pi]", "3"], 
        SuperscriptBox["f\[Pi]", "2"], 
        SuperscriptBox["m\[Pi]", "2"]}]], 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        FractionBox[
         RowBox[{"9", " ", "\[Pi]", " ", "\[Mu]"}], "8"], "-", 
        FractionBox[
         RowBox[{"465", " ", "\[Pi]", " ", 
          SuperscriptBox["\[Mu]", "3"]}], "64"], "+", 
        FractionBox[
         RowBox[{"26845", " ", "\[Pi]", " ", 
          SuperscriptBox["\[Mu]", "5"]}], "1024"], "-", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         SuperscriptBox["\[Mu]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "13"}], "+", 
           RowBox[{"4", " ", 
            RowBox[{"Log", "[", "\[Mu]", "]"}]}]}], ")"}]}], "-", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         SuperscriptBox["\[Mu]", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"47", "+", 
           RowBox[{"84", " ", 
            RowBox[{"Log", "[", "\[Mu]", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"slope\[Delta]LTprotonLOHB", "=", 
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["e", "2"], 
        SuperscriptBox["gA", "2"]}], 
       RowBox[{"2880", " ", 
        SuperscriptBox["\[Pi]", "3"], 
        SuperscriptBox["f\[Pi]", "2"], 
        SuperscriptBox["m\[Pi]", "4"]}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["5", "2"]}], "-", 
        FractionBox[
         RowBox[{"27", " ", "\[Pi]", " ", "\[Mu]"}], "32"], "+", 
        RowBox[{"20", " ", 
         SuperscriptBox["\[Mu]", "2"]}], "-", 
        FractionBox[
         RowBox[{"5865", " ", "\[Pi]", " ", 
          SuperscriptBox["\[Mu]", "3"]}], "256"], "-", 
        FractionBox[
         RowBox[{"2056845", " ", "\[Pi]", " ", 
          SuperscriptBox["\[Mu]", "5"]}], "4096"], "+", 
        RowBox[{
         FractionBox["3", "4"], " ", 
         SuperscriptBox["\[Mu]", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"617", "+", 
           RowBox[{"144", " ", 
            RowBox[{"Log", "[", "\[Mu]", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{
  3.797146452166832*^9, {3.797146506930643*^9, 3.797146515323472*^9}, {
   3.797146548718945*^9, 3.7971465595386963`*^9}, {3.797147739738806*^9, 
   3.797147766475296*^9}, 3.7971477974053993`*^9, {3.7971478365080853`*^9, 
   3.79714785869312*^9}, 3.797147945766645*^9, 3.7971491255041933`*^9, {
   3.797150137503229*^9, 3.797150147880534*^9}, 3.797150183234687*^9, {
   3.797155784736916*^9, 3.797155816970107*^9}, {3.7971560680582743`*^9, 
   3.797156092213599*^9}, {3.797156745433071*^9, 3.797156745810204*^9}, {
   3.797162711064198*^9, 3.797162715365354*^9}, {3.797162835748806*^9, 
   3.797162841239697*^9}, {3.79828551112144*^9, 3.798285513586331*^9}},
 CellLabel->
  "In[549]:=",ExpressionUUID->"16558b61-81fb-428b-8acb-4fa935d71bb6"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox["I", "A"], 
  TraditionalForm]],ExpressionUUID->"6b9ea95d-f70f-422a-a371-f1246c38ffb8"]], \
"Subsubsection",
 CellChangeTimes->{{3.7952329598472157`*^9, 3.795232970283334*^9}, {
  3.795233070963728*^9, 3.7952330751250143`*^9}, {3.7952331122465467`*^9, 
  3.795233114498651*^9}},ExpressionUUID->"6c9b9bef-9645-4738-9383-\
6f1775366a6b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"slope", " ", "in", " ", "\[Chi]PT"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"slopeIAprotonLO", "=", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["gA", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "\[Mu]", " ", 
          RowBox[{"(", 
           RowBox[{"120", "-", 
            RowBox[{"1914", " ", 
             SuperscriptBox["\[Mu]", "2"]}], "+", 
            RowBox[{"3670", " ", 
             SuperscriptBox["\[Mu]", "4"]}], "-", 
            RowBox[{"2222", " ", 
             SuperscriptBox["\[Mu]", "6"]}], "+", 
            RowBox[{"535", " ", 
             SuperscriptBox["\[Mu]", "8"]}], "-", 
            RowBox[{"45", " ", 
             SuperscriptBox["\[Mu]", "10"]}]}], ")"}], " ", 
          RowBox[{"ArcTan", "[", 
           FractionBox[
            SqrtBox[
             RowBox[{"4", "-", 
              SuperscriptBox["\[Mu]", "2"]}]], "\[Mu]"], "]"}]}], "+", 
         RowBox[{
          SqrtBox[
           RowBox[{"4", "-", 
            SuperscriptBox["\[Mu]", "2"]}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "16"}], "+", 
            RowBox[{"988", " ", 
             SuperscriptBox["\[Mu]", "2"]}], "-", 
            RowBox[{"1808", " ", 
             SuperscriptBox["\[Mu]", "4"]}], "+", 
            RowBox[{"755", " ", 
             SuperscriptBox["\[Mu]", "6"]}], "-", 
            RowBox[{"90", " ", 
             SuperscriptBox["\[Mu]", "8"]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[Mu]", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"4", "-", 
                SuperscriptBox["\[Mu]", "2"]}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{"22", "-", 
               RowBox[{"85", " ", 
                SuperscriptBox["\[Mu]", "2"]}], "+", 
               RowBox[{"45", " ", 
                SuperscriptBox["\[Mu]", "4"]}]}], ")"}], " ", 
             RowBox[{"Log", "[", "\[Mu]", "]"}]}]}], ")"}]}]}], ")"}]}], 
      RowBox[{"96", " ", 
       SuperscriptBox["f\[Pi]", "2"], " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Mu]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"4", "-", 
          SuperscriptBox["\[Mu]", "2"]}], ")"}], 
        RowBox[{"5", "/", "2"}]]}]]}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.797146168590547*^9, 3.797146178116012*^9}, {
   3.797146445779502*^9, 3.797146483448359*^9}, {3.797146671172192*^9, 
   3.797146672623311*^9}, {3.797147021271805*^9, 3.7971470217168503`*^9}, {
   3.797147629707994*^9, 3.797147640203001*^9}, {3.797147872901517*^9, 
   3.797147874815357*^9}, {3.797149876326316*^9, 3.79714989148316*^9}, {
   3.797149923372158*^9, 3.7971499848462563`*^9}, {3.7971500611485033`*^9, 
   3.797150072562335*^9}, {3.797155781130185*^9, 3.7971557995754757`*^9}, {
   3.797156057119828*^9, 3.797156117650455*^9}, 3.797156746269931*^9, 
   3.797167763858304*^9, {3.797167809879382*^9, 3.7971678111473913`*^9}, {
   3.797261993876738*^9, 3.797262001889451*^9}, 3.798285520378539*^9},
 CellLabel->
  "In[551]:=",ExpressionUUID->"047a2309-1e5e-4921-8941-3dd6b27f2b34"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"\[Chi]PT", " ", "slope", " ", "value", " ", "in", " ", 
    SuperscriptBox["GeV", 
     RowBox[{"-", "2"}]]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"slopeIAprotonLO", "/.", "constants"}]}]], "Input",
 CellChangeTimes->{{3.797147265576913*^9, 3.7971472668667917`*^9}, {
   3.7971476189871883`*^9, 3.797147647419004*^9}, {3.7971476928004704`*^9, 
   3.797147735387517*^9}, {3.797149898220501*^9, 3.797149910004161*^9}, {
   3.797150063851244*^9, 3.7971500645409927`*^9}, {3.7971558103502693`*^9, 
   3.79715582767183*^9}, {3.797156064050435*^9, 3.797156088615584*^9}, {
   3.7971561204482937`*^9, 3.7971561455827503`*^9}, {3.797156177275193*^9, 
   3.797156186963296*^9}, 3.797156746479248*^9, 3.798285521056485*^9},
 CellLabel->
  "In[552]:=",ExpressionUUID->"89a37479-de2d-4c49-9873-69a5b83fad00"],

Cell[BoxData["2.3805035513656527`"], "Output",
 CellChangeTimes->{3.797167766002851*^9, 3.797167871487509*^9, 
  3.797261200163611*^9, 3.797262004359686*^9, 3.798285525808177*^9, 
  3.798435249163232*^9},
 CellLabel->
  "Out[552]=",ExpressionUUID->"8ab8e6cd-95b8-4edd-8bf4-3f29816ed7fa"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"HB", " ", "expansion", " ", "up", " ", "to", " ", "O", 
    RowBox[{"(", 
     SuperscriptBox["\[Mu]", "5"], ")"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"slopeIAprotonLOHB", "=", 
    RowBox[{
     FractionBox[
      SuperscriptBox["gA", "2"], 
      RowBox[{"96", " ", 
       SuperscriptBox["\[Pi]", "2"], 
       SuperscriptBox["f\[Pi]", "2"], 
       SuperscriptBox["\[Mu]", "2"]}]], 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       FractionBox[
        RowBox[{"15", " ", "\[Pi]", " ", "\[Mu]"}], "4"], "+", 
       FractionBox[
        RowBox[{"1839", " ", "\[Pi]", " ", 
         SuperscriptBox["\[Mu]", "3"]}], "32"], "-", 
       FractionBox[
        RowBox[{"40105", " ", "\[Pi]", " ", 
         SuperscriptBox["\[Mu]", "5"]}], "512"], "+", 
       FractionBox[
        RowBox[{"56231", " ", "\[Pi]", " ", 
         SuperscriptBox["\[Mu]", "7"]}], "4096"], "+", 
       RowBox[{"5", " ", 
        SuperscriptBox["\[Mu]", "4"], " ", 
        RowBox[{"(", 
         RowBox[{"5", "+", 
          RowBox[{"34", " ", 
           RowBox[{"Log", "[", "\[Mu]", "]"}]}]}], ")"}]}], "-", 
       RowBox[{
        FractionBox["5", "4"], " ", 
        SuperscriptBox["\[Mu]", "6"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "59"}], "+", 
          RowBox[{"72", " ", 
           RowBox[{"Log", "[", "\[Mu]", "]"}]}]}], ")"}]}], "-", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        SuperscriptBox["\[Mu]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"115", "+", 
          RowBox[{"88", " ", 
           RowBox[{"Log", "[", "\[Mu]", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
   ";"}]}]], "Input",
 CellChangeTimes->{
  3.797146452166832*^9, {3.797146506930643*^9, 3.797146515323472*^9}, {
   3.797146548718945*^9, 3.7971465595386963`*^9}, {3.797147739738806*^9, 
   3.797147766475296*^9}, 3.7971477974053993`*^9, {3.7971478365080853`*^9, 
   3.79714785869312*^9}, 3.797147945766645*^9, 3.7971491255041933`*^9, {
   3.797150137503229*^9, 3.797150147880534*^9}, 3.797150183234687*^9, {
   3.797155784736916*^9, 3.797155816970107*^9}, {3.7971560680582743`*^9, 
   3.797156092213599*^9}, {3.797156127453146*^9, 3.797156129712243*^9}, 
   3.797156746980928*^9, {3.797167907263191*^9, 3.797167913128325*^9}, 
   3.798285527220809*^9},
 CellLabel->
  "In[553]:=",ExpressionUUID->"6ce00ff6-8b9c-4843-852a-8140595104b8"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox["I", "1"], 
  TraditionalForm]],ExpressionUUID->"6c3ea156-8707-4325-8443-865ff1492168"]], \
"Subsubsection",
 CellChangeTimes->{{3.7952329598472157`*^9, 3.795232970283334*^9}, {
  3.795233078708194*^9, 3.795233085035781*^9}, {3.795233116416622*^9, 
  3.795233117536133*^9}},ExpressionUUID->"ba69f402-9cd0-41eb-884a-\
20044e53279b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"slope", " ", "in", " ", "\[Chi]PT"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"slopeI1protonLO", "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["gA", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "12"}], "+", 
            RowBox[{"276", " ", 
             SuperscriptBox["\[Mu]", "2"]}], "-", 
            RowBox[{"630", " ", 
             SuperscriptBox["\[Mu]", "4"]}], "+", 
            RowBox[{"413", " ", 
             SuperscriptBox["\[Mu]", "6"]}], "-", 
            RowBox[{"104", " ", 
             SuperscriptBox["\[Mu]", "8"]}], "+", 
            RowBox[{"9", " ", 
             SuperscriptBox["\[Mu]", "10"]}]}], ")"}], " ", 
          RowBox[{"ArcTan", "[", 
           FractionBox[
            SqrtBox[
             RowBox[{"4", "-", 
              SuperscriptBox["\[Mu]", "2"]}]], "\[Mu]"], "]"}]}], "+", 
         RowBox[{"\[Mu]", " ", 
          SqrtBox[
           RowBox[{"4", "-", 
            SuperscriptBox["\[Mu]", "2"]}]], " ", 
          RowBox[{"(", 
           RowBox[{"134", "-", 
            RowBox[{"321", " ", 
             SuperscriptBox["\[Mu]", "2"]}], "+", 
            RowBox[{"145", " ", 
             SuperscriptBox["\[Mu]", "4"]}], "-", 
            RowBox[{"18", " ", 
             SuperscriptBox["\[Mu]", "6"]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"4", "-", 
                SuperscriptBox["\[Mu]", "2"]}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{"3", "-", 
               RowBox[{"14", " ", 
                SuperscriptBox["\[Mu]", "2"]}], "+", 
               RowBox[{"9", " ", 
                SuperscriptBox["\[Mu]", "4"]}]}], ")"}], " ", 
             RowBox[{"Log", "[", "\[Mu]", "]"}]}]}], ")"}]}]}], ")"}]}], 
      ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"96", " ", 
       SuperscriptBox["f\[Pi]", "2"], " ", 
       SuperscriptBox["\[Pi]", "2"], " ", "\[Mu]", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"4", "-", 
          SuperscriptBox["\[Mu]", "2"]}], ")"}], 
        RowBox[{"5", "/", "2"}]]}], ")"}]}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.797146168590547*^9, 3.797146178116012*^9}, {
   3.797146445779502*^9, 3.797146483448359*^9}, {3.797146671172192*^9, 
   3.797146672623311*^9}, {3.797147021271805*^9, 3.7971470217168503`*^9}, {
   3.797147629707994*^9, 3.797147640203001*^9}, {3.797147872901517*^9, 
   3.797147874815357*^9}, {3.797149876326316*^9, 3.79714989148316*^9}, {
   3.797149923372158*^9, 3.7971499848462563`*^9}, {3.7971500611485033`*^9, 
   3.797150072562335*^9}, {3.797155781130185*^9, 3.7971557995754757`*^9}, {
   3.797156057119828*^9, 3.797156117650455*^9}, 3.797156556330862*^9, 
   3.7971567474118757`*^9, 3.797164671031713*^9, {3.797164812936241*^9, 
   3.7971648297379627`*^9}, {3.797165053634214*^9, 3.797165070792367*^9}, 
   3.7982855341007338`*^9},
 CellLabel->
  "In[554]:=",ExpressionUUID->"a0040a40-12eb-4ee6-958a-a60a06ee37bd"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"\[Chi]PT", " ", "slope", " ", "value", " ", "in", " ", 
    SuperscriptBox["GeV", 
     RowBox[{"-", "2"}]]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"slopeI1protonLO", "/.", "constants"}]}]], "Input",
 CellChangeTimes->{{3.797147265576913*^9, 3.7971472668667917`*^9}, {
   3.7971476189871883`*^9, 3.797147647419004*^9}, {3.7971476928004704`*^9, 
   3.797147735387517*^9}, {3.797149898220501*^9, 3.797149910004161*^9}, {
   3.797150063851244*^9, 3.7971500645409927`*^9}, {3.7971558103502693`*^9, 
   3.79715582767183*^9}, {3.797156064050435*^9, 3.797156088615584*^9}, {
   3.7971561204482937`*^9, 3.7971561455827503`*^9}, {3.797156177275193*^9, 
   3.797156186963296*^9}, 3.797156557546571*^9, 3.79715674770852*^9, 
   3.798285535372623*^9},
 CellLabel->
  "In[555]:=",ExpressionUUID->"eba86ac5-3cc4-4716-ac72-f172a0c77cad"],

Cell[BoxData["0.34143382805449657`"], "Output",
 CellChangeTimes->{
  3.797164835700437*^9, {3.797165057066949*^9, 3.797165072663855*^9}, 
   3.7972612002227707`*^9, 3.798285538221261*^9, 3.798435249263805*^9},
 CellLabel->
  "Out[555]=",ExpressionUUID->"711712c8-8150-409b-a4da-bd1b8964fedf"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"HB", " ", "expansion", " ", "up", " ", "to", " ", "O", 
    RowBox[{"(", 
     SuperscriptBox["\[Mu]", "5"], ")"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"slopeI1protonLOHB", "=", 
    RowBox[{
     FractionBox[
      SuperscriptBox["gA", "2"], 
      RowBox[{"96", " ", 
       SuperscriptBox["\[Pi]", "2"], 
       SuperscriptBox["f\[Pi]", "2"], "\[Mu]"}]], 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"3", " ", "\[Pi]"}], "8"], "-", 
       FractionBox[
        RowBox[{"537", " ", "\[Pi]", " ", 
         SuperscriptBox["\[Mu]", "2"]}], "64"], "+", 
       FractionBox[
        RowBox[{"14745", " ", "\[Pi]", " ", 
         SuperscriptBox["\[Mu]", "4"]}], "1024"], "-", 
       FractionBox[
        RowBox[{"23933", " ", "\[Pi]", " ", 
         SuperscriptBox["\[Mu]", "6"]}], "8192"], "+", 
       RowBox[{"2", " ", "\[Mu]", " ", 
        RowBox[{"(", 
         RowBox[{"4", "+", 
          RowBox[{"3", " ", 
           RowBox[{"Log", "[", "\[Mu]", "]"}]}]}], ")"}]}], "-", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        SuperscriptBox["\[Mu]", "3"], " ", 
        RowBox[{"(", 
         RowBox[{"15", "+", 
          RowBox[{"56", " ", 
           RowBox[{"Log", "[", "\[Mu]", "]"}]}]}], ")"}]}], "+", 
       RowBox[{
        FractionBox["1", "20"], " ", 
        SuperscriptBox["\[Mu]", "5"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "269"}], "+", 
          RowBox[{"360", " ", 
           RowBox[{"Log", "[", "\[Mu]", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
   ";"}]}]], "Input",
 CellChangeTimes->{
  3.797146452166832*^9, {3.797146506930643*^9, 3.797146515323472*^9}, {
   3.797146548718945*^9, 3.7971465595386963`*^9}, {3.797147739738806*^9, 
   3.797147766475296*^9}, 3.7971477974053993`*^9, {3.7971478365080853`*^9, 
   3.79714785869312*^9}, 3.797147945766645*^9, 3.7971491255041933`*^9, {
   3.797150137503229*^9, 3.797150147880534*^9}, 3.797150183234687*^9, {
   3.797155784736916*^9, 3.797155816970107*^9}, {3.7971560680582743`*^9, 
   3.797156092213599*^9}, {3.797156127453146*^9, 3.797156129712243*^9}, 
   3.797156558654739*^9, 3.7971567482081327`*^9, {3.797164902083516*^9, 
   3.797164906493174*^9}, 3.797165226900537*^9, {3.797165282513694*^9, 
   3.797165292277543*^9}, 3.797166685214965*^9, 3.798285539554187*^9},
 CellLabel->
  "In[556]:=",ExpressionUUID->"6cb2fe09-08c0-4faf-b337-1da1137222d8"]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Neutron", "Subsection",
 CellChangeTimes->{{3.7952329598472157`*^9, 3.7952329848206367`*^9}, {
  3.795233155440727*^9, 
  3.795233157053377*^9}},ExpressionUUID->"820dd306-bc1c-4427-b928-\
45dfc7352bc5"],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox["\[Gamma]", "0"], TraditionalForm]],
 FormatType->
  "TraditionalForm",ExpressionUUID->"407b5777-81ff-4ef1-b0f4-9ab16edfb84e"]], \
"Subsubsection",
 CellChangeTimes->{{3.7952329598472157`*^9, 3.795232970283334*^9}, {
  3.7952331038241262`*^9, 
  3.795233105069667*^9}},ExpressionUUID->"a68e1afd-ff0c-499d-9ea5-\
cff61fe0b2fa"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"static", " ", "polarizability", " ", "in", " ", "\[Chi]PT"}], 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Gamma]0neutronLO", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["e", "2"], " ", 
        SuperscriptBox["gA", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "\[Mu]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "18"}], "+", 
             RowBox[{"30", " ", 
              SuperscriptBox["\[Mu]", "2"]}], "-", 
             RowBox[{"10", " ", 
              SuperscriptBox["\[Mu]", "4"]}], "+", 
             SuperscriptBox["\[Mu]", "6"]}], ")"}], " ", 
           RowBox[{"ArcTan", "[", 
            FractionBox[
             SqrtBox[
              RowBox[{"4", "-", 
               SuperscriptBox["\[Mu]", "2"]}]], "\[Mu]"], "]"}]}], "+", 
          RowBox[{
           SqrtBox[
            RowBox[{"4", "-", 
             SuperscriptBox["\[Mu]", "2"]}]], " ", 
           RowBox[{"(", 
            RowBox[{"8", "-", 
             RowBox[{"13", " ", 
              SuperscriptBox["\[Mu]", "2"]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Mu]", "4"]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Mu]", "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"4", "-", 
                 SuperscriptBox["\[Mu]", "2"]}], ")"}], "2"], " ", 
              RowBox[{"Log", "[", "\[Mu]", "]"}]}]}], ")"}]}]}], ")"}]}], 
       ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"48", " ", 
        SuperscriptBox["f\[Pi]", "2"], " ", 
        SuperscriptBox["\[Pi]", "3"], " ", 
        SuperscriptBox["m\[Pi]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"4", "-", 
           SuperscriptBox["\[Mu]", "2"]}], ")"}], 
         RowBox[{"5", "/", "2"}]]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
   
   RowBox[{"(*", 
    RowBox[{"slope", " ", "in", " ", "\[Chi]PT"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"slope\[Gamma]0neutronLO", "=", 
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["e", "2"], " ", 
          SuperscriptBox["gA", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "6"}], " ", "\[Mu]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1728"}], "-", 
               RowBox[{"11576", " ", 
                SuperscriptBox["\[Mu]", "2"]}], "+", 
               RowBox[{"28412", " ", 
                SuperscriptBox["\[Mu]", "4"]}], "+", 
               RowBox[{"45", " ", 
                SuperscriptBox["\[Mu]", "6"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "420"}], "+", 
                  RowBox[{"126", " ", 
                   SuperscriptBox["\[Mu]", "2"]}], "-", 
                  RowBox[{"18", " ", 
                   SuperscriptBox["\[Mu]", "4"]}], "+", 
                  SuperscriptBox["\[Mu]", "6"]}], ")"}]}]}], ")"}], " ", 
             RowBox[{"ArcTan", "[", 
              FractionBox[
               SqrtBox[
                RowBox[{"4", "-", 
                 SuperscriptBox["\[Mu]", "2"]}]], "\[Mu]"], "]"}]}], "+", 
            RowBox[{
             SqrtBox[
              RowBox[{"4", "-", 
               SuperscriptBox["\[Mu]", "2"]}]], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "512"}], "-", 
               RowBox[{"20960", " ", 
                SuperscriptBox["\[Mu]", "2"]}], "+", 
               RowBox[{"42436", " ", 
                SuperscriptBox["\[Mu]", "4"]}], "-", 
               RowBox[{"20316", " ", 
                SuperscriptBox["\[Mu]", "6"]}], "+", 
               RowBox[{"3915", " ", 
                SuperscriptBox["\[Mu]", "8"]}], "-", 
               RowBox[{"270", " ", 
                SuperscriptBox["\[Mu]", "10"]}], "+", 
               RowBox[{"270", " ", 
                SuperscriptBox["\[Mu]", "4"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"4", "-", 
                   SuperscriptBox["\[Mu]", "2"]}], ")"}], "4"], " ", 
                RowBox[{"Log", "[", "\[Mu]", "]"}]}]}], ")"}]}]}], ")"}]}], 
         ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"1440", " ", 
          SuperscriptBox["f\[Pi]", "2"], " ", 
          SuperscriptBox["\[Pi]", "3"], " ", 
          SuperscriptBox["m\[Pi]", "4"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"4", "-", 
             SuperscriptBox["\[Mu]", "2"]}], ")"}], 
           RowBox[{"9", "/", "2"}]]}], ")"}]}], ")"}]}]}], ";"}]}]}]], "Input",\

 CellChangeTimes->{{3.797146168590547*^9, 3.797146178116012*^9}, {
  3.797146445779502*^9, 3.797146483448359*^9}, {3.797146671172192*^9, 
  3.797146672623311*^9}, {3.797147021271805*^9, 3.7971470217168503`*^9}, {
  3.797147629707994*^9, 3.797147640203001*^9}, {3.797147872901517*^9, 
  3.797147874815357*^9}, {3.797149876326316*^9, 3.79714989148316*^9}, {
  3.797149923372158*^9, 3.7971499848462563`*^9}, {3.7971500611485033`*^9, 
  3.797150072562335*^9}, {3.797155781130185*^9, 3.7971557995754757`*^9}, {
  3.797156057119828*^9, 3.797156062237956*^9}, {3.797162957088264*^9, 
  3.797162993907797*^9}, {3.797163029105616*^9, 3.797163052417925*^9}, {
  3.7982855467109213`*^9, 3.798285547648694*^9}},
 CellLabel->
  "In[557]:=",ExpressionUUID->"2a1d4a8d-16f3-45f4-824b-dddf4ea87cc7"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"\[Chi]PT", " ", "polarizability", " ", "value", " ", "in", " ", 
    SuperscriptBox["10", 
     RowBox[{"-", "4"}]], " ", 
    SuperscriptBox["fm", "4"]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Gamma]0neutronLO", " ", 
     SuperscriptBox["10", "4"], 
     SuperscriptBox[
      RowBox[{"(", "invGeVTOfmConversion", ")"}], "4"]}], "/.", "constants"}],
    "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"\[Chi]PT", " ", "slope", " ", "value", " ", "in", " ", 
     SuperscriptBox["10", 
      RowBox[{"-", "4"}]], " ", 
     SuperscriptBox["fm", "6"]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"slope\[Gamma]0neutronLO", " ", 
     SuperscriptBox["10", "4"], 
     SuperscriptBox[
      RowBox[{"(", "invGeVTOfmConversion", ")"}], "6"]}], "/.", 
    "constants"}]}]}]], "Input",
 CellChangeTimes->{{3.797147265576913*^9, 3.7971472668667917`*^9}, {
  3.7971476189871883`*^9, 3.797147647419004*^9}, {3.7971476928004704`*^9, 
  3.797147735387517*^9}, {3.797149898220501*^9, 3.797149910004161*^9}, {
  3.797150063851244*^9, 3.7971500645409927`*^9}, {3.7971558103502693`*^9, 
  3.79715582767183*^9}, {3.797156064050435*^9, 3.797156066235834*^9}, {
  3.7982855499219437`*^9, 3.798285551235959*^9}},
 CellLabel->
  "In[559]:=",ExpressionUUID->"8a6eb12a-96da-4e15-8eb0-78266c0e44e4"],

Cell[BoxData["2.976224482520998`"], "Output",
 CellChangeTimes->{3.797163056773384*^9, 3.797261200294105*^9, 
  3.798285551734109*^9, 3.7984352493677998`*^9},
 CellLabel->
  "Out[559]=",ExpressionUUID->"7be1eb8d-1135-4e2f-a519-2ce2e13c9c93"],

Cell[BoxData[
 RowBox[{"-", "0.7289575410903093`"}]], "Output",
 CellChangeTimes->{3.797163056773384*^9, 3.797261200294105*^9, 
  3.798285551734109*^9, 3.798435249373063*^9},
 CellLabel->
  "Out[560]=",ExpressionUUID->"e9a73eed-831f-49eb-b83a-e16e2c62b701"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"HB", " ", "expansion", " ", "up", " ", "to", " ", "O", 
    RowBox[{"(", 
     SuperscriptBox["\[Mu]", "5"], ")"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Gamma]0neutronLOHB", "=", 
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["e", "2"], 
        SuperscriptBox["gA", "2"]}], 
       RowBox[{"48", " ", 
        SuperscriptBox["\[Pi]", "3"], 
        SuperscriptBox["f\[Pi]", "2"], 
        SuperscriptBox["m\[Pi]", "2"]}]], 
      RowBox[{"(", 
       RowBox[{
        FractionBox["1", "2"], "-", 
        FractionBox[
         RowBox[{"9", " ", "\[Pi]", " ", "\[Mu]"}], "16"], "+", 
        FractionBox[
         RowBox[{"75", " ", "\[Pi]", " ", 
          SuperscriptBox["\[Mu]", "3"]}], "128"], "-", 
        FractionBox[
         RowBox[{"3", " ", 
          SuperscriptBox["\[Mu]", "4"]}], "4"], "+", 
        FractionBox[
         RowBox[{"245", " ", "\[Pi]", " ", 
          SuperscriptBox["\[Mu]", "5"]}], "2048"], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["\[Mu]", "2"], " ", 
         RowBox[{"Log", "[", "\[Mu]", "]"}]}]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"slope\[Gamma]0neutronLOHB", "=", 
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["e", "2"], 
        SuperscriptBox["gA", "2"]}], 
       RowBox[{"1440", " ", 
        SuperscriptBox["\[Pi]", "3"], 
        SuperscriptBox["f\[Pi]", "2"], 
        SuperscriptBox["m\[Pi]", "4"]}]], 
      RowBox[{"(", 
       RowBox[{"2", "-", 
        FractionBox[
         RowBox[{"81", " ", "\[Pi]", " ", "\[Mu]"}], "8"], "+", 
        RowBox[{"94", " ", 
         SuperscriptBox["\[Mu]", "2"]}], "-", 
        FractionBox[
         RowBox[{"2535", " ", "\[Pi]", " ", 
          SuperscriptBox["\[Mu]", "3"]}], "32"], "+", 
        FractionBox[
         RowBox[{"84315", " ", "\[Pi]", " ", 
          SuperscriptBox["\[Mu]", "5"]}], "1024"], "-", 
        RowBox[{"3", " ", 
         SuperscriptBox["\[Mu]", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"90", " ", 
            RowBox[{"Log", "[", "\[Mu]", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{
  3.797146452166832*^9, {3.797146506930643*^9, 3.797146515323472*^9}, {
   3.797146548718945*^9, 3.7971465595386963`*^9}, {3.797147739738806*^9, 
   3.797147766475296*^9}, 3.7971477974053993`*^9, {3.7971478365080853`*^9, 
   3.79714785869312*^9}, 3.797147945766645*^9, 3.7971491255041933`*^9, {
   3.797150137503229*^9, 3.797150147880534*^9}, 3.797150183234687*^9, {
   3.797155784736916*^9, 3.797155816970107*^9}, {3.7971560680582743`*^9, 
   3.797156070261715*^9}, {3.797163097877893*^9, 3.797163102491777*^9}, {
   3.797163153850277*^9, 3.797163159472067*^9}, {3.7982855536960983`*^9, 
   3.7982855550185013`*^9}},
 CellLabel->
  "In[561]:=",ExpressionUUID->"58a6b9c5-986f-47ef-ace0-bbc824ffd981"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox[
   OverscriptBox["\[Gamma]", "_"], "0"], 
  TraditionalForm]],ExpressionUUID->"0847fb83-8598-4435-8aae-be1ab3cd11c6"]], \
"Subsubsection",
 CellChangeTimes->{{3.7952329598472157`*^9, 3.795232970283334*^9}, {
  3.7952331038241262`*^9, 3.795233105069667*^9}, {3.799228607045288*^9, 
  3.799228607045312*^9}},ExpressionUUID->"cb44886d-9397-4b5d-8446-\
93e5d28eb845"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"static", " ", "polarizability", " ", "in", " ", "\[Chi]PT"}], 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"bar\[Gamma]0neutronLO", "=", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"90", " ", 
         SuperscriptBox["f\[Pi]", "2"], " ", 
         SuperscriptBox["m\[Pi]", "4"], " ", 
         SuperscriptBox["\[Pi]", "3"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", 
            SuperscriptBox["\[Mu]", "2"]}], ")"}], 
          RowBox[{"9", "/", "2"}]]}]]}], 
      SuperscriptBox["e", "2"], " ", 
      SuperscriptBox["gA", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "12"}], " ", "\[Mu]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "50"}], "-", 
           RowBox[{"250", " ", 
            SuperscriptBox["\[Mu]", "2"]}], "+", 
           RowBox[{"630", " ", 
            SuperscriptBox["\[Mu]", "4"]}], "-", 
           RowBox[{"420", " ", 
            SuperscriptBox["\[Mu]", "6"]}], "+", 
           RowBox[{"126", " ", 
            SuperscriptBox["\[Mu]", "8"]}], "-", 
           RowBox[{"18", " ", 
            SuperscriptBox["\[Mu]", "10"]}], "+", 
           SuperscriptBox["\[Mu]", "12"]}], ")"}], " ", 
         RowBox[{"ArcTanh", "[", 
          FractionBox[
           SqrtBox[
            RowBox[{
             RowBox[{"-", "4"}], "+", 
             SuperscriptBox["\[Mu]", "2"]}]], "\[Mu]"], "]"}]}], "+", 
        RowBox[{
         SqrtBox[
          RowBox[{
           RowBox[{"-", "4"}], "+", 
           SuperscriptBox["\[Mu]", "2"]}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "128"}], "-", 
           RowBox[{"874", " ", 
            SuperscriptBox["\[Mu]", "2"]}], "+", 
           RowBox[{"1879", " ", 
            SuperscriptBox["\[Mu]", "4"]}], "-", 
           RowBox[{"904", " ", 
            SuperscriptBox["\[Mu]", "6"]}], "+", 
           RowBox[{"174", " ", 
            SuperscriptBox["\[Mu]", "8"]}], "-", 
           RowBox[{"12", " ", 
            SuperscriptBox["\[Mu]", "10"]}], "+", 
           RowBox[{"12", " ", 
            SuperscriptBox["\[Mu]", "4"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "4"}], "+", 
               SuperscriptBox["\[Mu]", "2"]}], ")"}], "4"], " ", 
            RowBox[{"Log", "[", "\[Mu]", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"slope", " ", "in", " ", "\[Chi]PT"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"slopebar\[Gamma]0neutronLO", "=", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"2520", " ", 
         SuperscriptBox["f\[Pi]", "2"], " ", 
         SuperscriptBox["m\[Pi]", "6"], " ", 
         SuperscriptBox["\[Pi]", "3"], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", 
            SuperscriptBox["\[Mu]", "2"]}], ")"}], 
          RowBox[{"13", "/", "2"}]]}]]}], 
      SuperscriptBox["e", "2"], " ", 
      SuperscriptBox["gA", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "60"}], " ", "\[Mu]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3672"}], "-", 
           RowBox[{"26338", " ", 
            SuperscriptBox["\[Mu]", "2"]}], "-", 
           RowBox[{"110284", " ", 
            SuperscriptBox["\[Mu]", "4"]}], "+", 
           RowBox[{"384437", " ", 
            SuperscriptBox["\[Mu]", "6"]}], "-", 
           RowBox[{"384384", " ", 
            SuperscriptBox["\[Mu]", "8"]}], "+", 
           RowBox[{"192192", " ", 
            SuperscriptBox["\[Mu]", "10"]}], "-", 
           RowBox[{"54912", " ", 
            SuperscriptBox["\[Mu]", "12"]}], "+", 
           RowBox[{"9152", " ", 
            SuperscriptBox["\[Mu]", "14"]}], "-", 
           RowBox[{"832", " ", 
            SuperscriptBox["\[Mu]", "16"]}], "+", 
           RowBox[{"32", " ", 
            SuperscriptBox["\[Mu]", "18"]}]}], ")"}], " ", 
         RowBox[{"ArcTanh", "[", 
          FractionBox[
           SqrtBox[
            RowBox[{
             RowBox[{"-", "4"}], "+", 
             SuperscriptBox["\[Mu]", "2"]}]], "\[Mu]"], "]"}]}], "+", 
        RowBox[{
         SqrtBox[
          RowBox[{
           RowBox[{"-", "4"}], "+", 
           SuperscriptBox["\[Mu]", "2"]}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "6144"}], "-", 
           RowBox[{"571608", " ", 
            SuperscriptBox["\[Mu]", "2"]}], "-", 
           RowBox[{"1817958", " ", 
            SuperscriptBox["\[Mu]", "4"]}], "+", 
           RowBox[{"5913877", " ", 
            SuperscriptBox["\[Mu]", "6"]}], "-", 
           RowBox[{"4867494", " ", 
            SuperscriptBox["\[Mu]", "8"]}], "+", 
           RowBox[{"1903200", " ", 
            SuperscriptBox["\[Mu]", "10"]}], "-", 
           RowBox[{"398080", " ", 
            SuperscriptBox["\[Mu]", "12"]}], "+", 
           RowBox[{"43200", " ", 
            SuperscriptBox["\[Mu]", "14"]}], "-", 
           RowBox[{"1920", " ", 
            SuperscriptBox["\[Mu]", "16"]}], "+", 
           RowBox[{"1920", " ", 
            SuperscriptBox["\[Mu]", "6"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "4"}], "+", 
               SuperscriptBox["\[Mu]", "2"]}], ")"}], "6"], " ", 
            RowBox[{"Log", "[", "\[Mu]", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.797146168590547*^9, 3.797146178116012*^9}, {
   3.797146445779502*^9, 3.797146483448359*^9}, {3.797146671172192*^9, 
   3.797146672623311*^9}, {3.797147021271805*^9, 3.7971470217168503`*^9}, {
   3.797147629707994*^9, 3.797147640203001*^9}, {3.797147872901517*^9, 
   3.797147874815357*^9}, {3.797149876326316*^9, 3.79714989148316*^9}, {
   3.797149923372158*^9, 3.7971499848462563`*^9}, {3.7971500611485033`*^9, 
   3.797150072562335*^9}, {3.797155781130185*^9, 3.7971557995754757`*^9}, 
   3.7971613248323507`*^9, {3.797161359348096*^9, 3.797161361269874*^9}, {
   3.797161614188407*^9, 3.7971616174583*^9}, {3.797161687365499*^9, 
   3.7971616901635513`*^9}, {3.797161760382349*^9, 3.797161763034072*^9}, {
   3.798285484469007*^9, 3.7982854857776203`*^9}, {3.7992286479179993`*^9, 
   3.799228662155632*^9}, {3.799228769384034*^9, 3.799228770112308*^9}, 
   3.7995609406342583`*^9, 3.7995609718079863`*^9},
 CellLabel->
  "In[955]:=",ExpressionUUID->"0f81bf5e-d803-4f9b-b32d-8340e086d775"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"\[Chi]PT", " ", "polarizability", " ", "value", " ", "in", " ", 
    SuperscriptBox["10", 
     RowBox[{"-", "4"}]], " ", 
    SuperscriptBox["fm", "6"]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"bar\[Gamma]0neutronLO", " ", 
      SuperscriptBox["10", "4"], 
      SuperscriptBox[
       RowBox[{"(", "invGeVTOfmConversion", ")"}], "6"]}], "/.", 
     "constants"}], "//", "Chop"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"\[Chi]PT", " ", "slope", " ", "value", " ", "in", " ", 
     SuperscriptBox["10", 
      RowBox[{"-", "4"}]], " ", 
     SuperscriptBox["fm", "8"]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"slopebar\[Gamma]0neutronLO", " ", 
      SuperscriptBox["10", "4"], 
      SuperscriptBox[
       RowBox[{"(", "invGeVTOfmConversion", ")"}], "8"]}], "/.", 
     "constants"}], "//", "Chop"}]}]}]], "Input",
 CellChangeTimes->{{3.797147265576913*^9, 3.7971472668667917`*^9}, {
  3.7971476189871883`*^9, 3.797147647419004*^9}, {3.7971476928004704`*^9, 
  3.797147735387517*^9}, {3.797149898220501*^9, 3.797149910004161*^9}, {
  3.797150063851244*^9, 3.7971500645409927`*^9}, {3.7971558103502693`*^9, 
  3.79715582767183*^9}, {3.7982854887306128`*^9, 3.798285490989497*^9}, {
  3.7992286552953978`*^9, 3.799228664714572*^9}, {3.7992287502582493`*^9, 
  3.799228771047646*^9}, {3.799563177245442*^9, 3.799563180109612*^9}},
 CellLabel->
  "In[963]:=",ExpressionUUID->"51dd62dc-5bce-45a8-a2f3-00f4c9d27bde"],

Cell[BoxData["2.9153336153926968`"], "Output",
 CellChangeTimes->{3.799561079140235*^9, 3.799563180470812*^9},
 CellLabel->
  "Out[963]=",ExpressionUUID->"87264264-8527-4da5-a510-f016dd9b75e1"],

Cell[BoxData[
 RowBox[{"-", "1.581159383067016`"}]], "Output",
 CellChangeTimes->{3.799561079140235*^9, 3.79956318047583*^9},
 CellLabel->
  "Out[964]=",ExpressionUUID->"ea00aa75-5925-4d67-942c-d7b7bde9630d"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"HB", " ", "expansion", " ", "up", " ", "to", " ", "O", 
    RowBox[{"(", 
     SuperscriptBox["\[Mu]", "5"], ")"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"bar\[Gamma]0neutronLOHB", "=", 
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["e", "2"], " ", 
        SuperscriptBox["gA", "2"]}], 
       RowBox[{"16", " ", 
        SuperscriptBox["f\[Pi]", "2"], " ", 
        SuperscriptBox["m\[Pi]", "4"], " ", 
        SuperscriptBox["\[Pi]", "3"]}]], 
      RowBox[{"(", 
       RowBox[{
        FractionBox["4", "45"], "-", 
        FractionBox[
         RowBox[{"5", " ", "\[Pi]", " ", "\[Mu]"}], "48"], "+", 
        FractionBox[
         RowBox[{"4", " ", 
          SuperscriptBox["\[Mu]", "2"]}], "5"], "-", 
        FractionBox[
         RowBox[{"245", "\[Pi]", " ", 
          SuperscriptBox["\[Mu]", "3"]}], "384"], "-", 
        FractionBox[
         RowBox[{"32", " ", 
          RowBox[{"Log", "[", "\[Mu]", "]"}], " ", 
          SuperscriptBox["\[Mu]", "4"]}], "15"], "+", 
        FractionBox[
         RowBox[{"1323", " ", "\[Pi]", " ", 
          SuperscriptBox["\[Mu]", "5"]}], "2048"]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"slopebar\[Gamma]0neutronLOHB", "=", 
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["e", "2"], " ", 
        SuperscriptBox["gA", "2"]}], 
       RowBox[{"16", " ", 
        SuperscriptBox["f\[Pi]", "2"], " ", 
        SuperscriptBox["m\[Pi]", "6"], " ", 
        SuperscriptBox["\[Pi]", "3"]}]], 
      RowBox[{"(", 
       RowBox[{
        FractionBox["1", "105"], "-", 
        FractionBox[
         RowBox[{"153", " ", "\[Pi]", " ", "\[Mu]"}], "1792"], "+", 
        FractionBox[
         RowBox[{"69", " ", 
          SuperscriptBox["\[Mu]", "2"]}], "70"], "-", 
        FractionBox[
         RowBox[{"4615", " ", "\[Pi]", " ", 
          SuperscriptBox["\[Mu]", "3"]}], "6144"], "+", 
        FractionBox[
         RowBox[{"172", " ", 
          SuperscriptBox["\[Mu]", "4"]}], "35"], "-", 
        FractionBox[
         RowBox[{"120897", " ", "\[Pi]", " ", 
          SuperscriptBox["\[Mu]", "5"]}], "32768"]}], ")"}]}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{
  3.797146452166832*^9, {3.797146506930643*^9, 3.797146515323472*^9}, {
   3.797146548718945*^9, 3.7971465595386963`*^9}, {3.797147739738806*^9, 
   3.797147766475296*^9}, 3.7971477974053993`*^9, {3.7971478365080853`*^9, 
   3.79714785869312*^9}, 3.797147945766645*^9, 3.7971491255041933`*^9, {
   3.797150137503229*^9, 3.797150147880534*^9}, 3.797150183234687*^9, {
   3.797155784736916*^9, 3.797155816970107*^9}, {3.797161399744837*^9, 
   3.797161405113677*^9}, {3.79716230505938*^9, 3.7971623094627666`*^9}, {
   3.798285493765709*^9, 3.798285495082129*^9}, {3.799228665956215*^9, 
   3.799228673855845*^9}, {3.799228771490808*^9, 3.7992287721721287`*^9}, {
   3.7995609449224033`*^9, 3.799560995179574*^9}, {3.799562621605521*^9, 
   3.7995626430780563`*^9}},ExpressionUUID->"6882f0af-7148-4120-9339-\
da88993aec73"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox["\[Delta]", "LT"], 
  TraditionalForm]],ExpressionUUID->"4c3fa000-47b0-40c4-9af6-08f497a84e8c"]], \
"Subsubsection",
 CellChangeTimes->{{3.7952329598472157`*^9, 3.795232970283334*^9}, {
  3.7952330181931667`*^9, 3.795233020251217*^9}, {3.795233108059239*^9, 
  3.795233109966722*^9}},ExpressionUUID->"312e671c-31fd-4e53-8230-\
55a7ea0c11b8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"static", " ", "polarizability", " ", "in", " ", "\[Chi]PT"}], 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Delta]LTneutronLO", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["e", "2"], " ", 
        SuperscriptBox["gA", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "\[Mu]", " ", 
           RowBox[{"(", 
            RowBox[{"6", "-", 
             RowBox[{"30", " ", 
              SuperscriptBox["\[Mu]", "2"]}], "+", 
             RowBox[{"10", " ", 
              SuperscriptBox["\[Mu]", "4"]}], "-", 
             SuperscriptBox["\[Mu]", "6"]}], ")"}], " ", 
           RowBox[{"ArcTan", "[", 
            FractionBox[
             SqrtBox[
              RowBox[{"4", "-", 
               SuperscriptBox["\[Mu]", "2"]}]], "\[Mu]"], "]"}]}], "+", 
          RowBox[{
           SqrtBox[
            RowBox[{"4", "-", 
             SuperscriptBox["\[Mu]", "2"]}]], " ", 
           RowBox[{"(", 
            RowBox[{"8", "+", 
             RowBox[{"15", " ", 
              SuperscriptBox["\[Mu]", "2"]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Mu]", "4"]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Mu]", "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"4", "-", 
                 SuperscriptBox["\[Mu]", "2"]}], ")"}], "2"], " ", 
              RowBox[{"Log", "[", "\[Mu]", "]"}]}]}], ")"}]}]}], ")"}]}], 
       ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"96", " ", 
        SuperscriptBox["f\[Pi]", "2"], " ", 
        SuperscriptBox["\[Pi]", "3"], " ", 
        SuperscriptBox["m\[Pi]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"4", "-", 
           SuperscriptBox["\[Mu]", "2"]}], ")"}], 
         RowBox[{"5", "/", "2"}]]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
   
   RowBox[{"(*", 
    RowBox[{"slope", " ", "in", " ", "\[Chi]PT"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"slope\[Delta]LTneutronLO", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["e", "2"], " ", 
        SuperscriptBox["gA", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "6"}], " ", "\[Mu]", " ", 
           RowBox[{"(", 
            RowBox[{"216", "-", 
             RowBox[{"3578", " ", 
              SuperscriptBox["\[Mu]", "2"]}], "+", 
             RowBox[{"9421", " ", 
              SuperscriptBox["\[Mu]", "4"]}], "+", 
             RowBox[{"15", " ", 
              SuperscriptBox["\[Mu]", "6"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "420"}], "+", 
                RowBox[{"126", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "-", 
                RowBox[{"18", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "+", 
                SuperscriptBox["\[Mu]", "6"]}], ")"}]}]}], ")"}], " ", 
           RowBox[{"ArcTan", "[", 
            FractionBox[
             SqrtBox[
              RowBox[{"4", "-", 
               SuperscriptBox["\[Mu]", "2"]}]], "\[Mu]"], "]"}]}], "+", 
          RowBox[{
           SqrtBox[
            RowBox[{"4", "-", 
             SuperscriptBox["\[Mu]", "2"]}]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "320"}], "-", 
             RowBox[{"2820", " ", 
              SuperscriptBox["\[Mu]", "2"]}], "+", 
             RowBox[{"13289", " ", 
              SuperscriptBox["\[Mu]", "4"]}], "-", 
             RowBox[{"6687", " ", 
              SuperscriptBox["\[Mu]", "6"]}], "+", 
             RowBox[{"1299", " ", 
              SuperscriptBox["\[Mu]", "8"]}], "-", 
             RowBox[{"90", " ", 
              SuperscriptBox["\[Mu]", "10"]}], "+", 
             RowBox[{"90", " ", 
              SuperscriptBox["\[Mu]", "4"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"4", "-", 
                 SuperscriptBox["\[Mu]", "2"]}], ")"}], "4"], " ", 
              RowBox[{"Log", "[", "\[Mu]", "]"}]}]}], ")"}]}]}], ")"}]}], 
       ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"1440", " ", 
        SuperscriptBox["f\[Pi]", "2"], " ", 
        SuperscriptBox["\[Pi]", "3"], " ", 
        SuperscriptBox["m\[Pi]", "4"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"4", "-", 
           SuperscriptBox["\[Mu]", "2"]}], ")"}], 
         RowBox[{"9", "/", "2"}]]}], ")"}]}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.797146168590547*^9, 3.797146178116012*^9}, {
   3.797146445779502*^9, 3.797146483448359*^9}, {3.797146671172192*^9, 
   3.797146672623311*^9}, {3.797147021271805*^9, 3.7971470217168503`*^9}, {
   3.797147629707994*^9, 3.797147640203001*^9}, {3.797147872901517*^9, 
   3.797147874815357*^9}, {3.797149876326316*^9, 3.79714989148316*^9}, {
   3.797149923372158*^9, 3.7971499848462563`*^9}, {3.7971500611485033`*^9, 
   3.797150072562335*^9}, {3.797155781130185*^9, 3.7971557995754757`*^9}, {
   3.797156057119828*^9, 3.797156085036776*^9}, {3.797163231854013*^9, 
   3.7971632793379602`*^9}, {3.797163317492079*^9, 3.79716333439297*^9}, {
   3.7971634067687693`*^9, 3.79716340791476*^9}, 3.797262061037232*^9, {
   3.798285561739155*^9, 3.7982855627343388`*^9}},
 CellLabel->
  "In[563]:=",ExpressionUUID->"190f63f7-7661-432d-9f99-318ef45b3b96"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"\[Chi]PT", " ", "polarizability", " ", "value", " ", "in", " ", 
    SuperscriptBox["10", 
     RowBox[{"-", "4"}]], " ", 
    SuperscriptBox["fm", "4"]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Delta]LTneutronLO", " ", 
     SuperscriptBox["10", "4"], 
     SuperscriptBox[
      RowBox[{"(", "invGeVTOfmConversion", ")"}], "4"]}], "/.", "constants"}],
    "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"\[Chi]PT", " ", "slope", " ", "value", " ", "in", " ", 
     SuperscriptBox["10", 
      RowBox[{"-", "4"}]], " ", 
     SuperscriptBox["fm", "6"]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"slope\[Delta]LTneutronLO", " ", 
     SuperscriptBox["10", "4"], 
     SuperscriptBox[
      RowBox[{"(", "invGeVTOfmConversion", ")"}], "6"]}], "/.", 
    "constants"}]}]}]], "Input",
 CellChangeTimes->{{3.797147265576913*^9, 3.7971472668667917`*^9}, {
  3.7971476189871883`*^9, 3.797147647419004*^9}, {3.7971476928004704`*^9, 
  3.797147735387517*^9}, {3.797149898220501*^9, 3.797149910004161*^9}, {
  3.797150063851244*^9, 3.7971500645409927`*^9}, {3.7971558103502693`*^9, 
  3.79715582767183*^9}, {3.797156064050435*^9, 3.797156088615584*^9}, {
  3.798285565023278*^9, 3.798285566305863*^9}},
 CellLabel->
  "In[565]:=",ExpressionUUID->"fd999b53-217c-4c61-a8f7-ac4905a1d26f"],

Cell[BoxData["2.3538059711257753`"], "Output",
 CellChangeTimes->{{3.797163265937454*^9, 3.7971632810842047`*^9}, 
   3.797163336125065*^9, 3.797163710202389*^9, {3.7971639539019203`*^9, 
   3.797163958358254*^9}, 3.79726120036304*^9, 3.7972620628418083`*^9, 
   3.798285566995912*^9, 3.798435249460165*^9},
 CellLabel->
  "Out[565]=",ExpressionUUID->"7d6bf432-c2e8-4975-8166-7956078a3cf6"],

Cell[BoxData[
 RowBox[{"-", "1.1901671341988287`"}]], "Output",
 CellChangeTimes->{{3.797163265937454*^9, 3.7971632810842047`*^9}, 
   3.797163336125065*^9, 3.797163710202389*^9, {3.7971639539019203`*^9, 
   3.797163958358254*^9}, 3.79726120036304*^9, 3.7972620628418083`*^9, 
   3.798285566995912*^9, 3.798435249466248*^9},
 CellLabel->
  "Out[566]=",ExpressionUUID->"3fb26101-18a8-4ad1-bcd3-0da267f9b596"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"HB", " ", "expansion", " ", "up", " ", "to", " ", "O", 
    RowBox[{"(", 
     SuperscriptBox["\[Mu]", "5"], ")"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Delta]LTneutronLOHB", "=", 
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["e", "2"], 
        SuperscriptBox["gA", "2"]}], 
       RowBox[{"96", " ", 
        SuperscriptBox["\[Pi]", "3"], 
        SuperscriptBox["f\[Pi]", "2"], 
        SuperscriptBox["m\[Pi]", "2"]}]], 
      RowBox[{"(", 
       RowBox[{
        FractionBox["1", "2"], "+", 
        FractionBox[
         RowBox[{"3", " ", "\[Pi]", " ", "\[Mu]"}], "16"], "-", 
        FractionBox[
         RowBox[{"105", " ", "\[Pi]", " ", 
          SuperscriptBox["\[Mu]", "3"]}], "128"], "+", 
        FractionBox[
         RowBox[{"5", " ", 
          SuperscriptBox["\[Mu]", "4"]}], "4"], "-", 
        FractionBox[
         RowBox[{"455", " ", "\[Pi]", " ", 
          SuperscriptBox["\[Mu]", "5"]}], "2048"], "+", 
        RowBox[{
         SuperscriptBox["\[Mu]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", 
            RowBox[{"Log", "[", "\[Mu]", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"slope\[Delta]LTneutronLOHB", "=", 
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["e", "2"], 
        SuperscriptBox["gA", "2"]}], 
       RowBox[{"1440", " ", 
        SuperscriptBox["\[Pi]", "3"], 
        SuperscriptBox["f\[Pi]", "2"], 
        SuperscriptBox["m\[Pi]", "4"]}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["5", "4"]}], "-", 
        FractionBox[
         RowBox[{"81", " ", "\[Pi]", " ", "\[Mu]"}], "64"], "-", 
        RowBox[{"11", " ", 
         SuperscriptBox["\[Mu]", "2"]}], "+", 
        FractionBox[
         RowBox[{"10005", " ", "\[Pi]", " ", 
          SuperscriptBox["\[Mu]", "3"]}], "512"], "-", 
        FractionBox[
         RowBox[{"267015", " ", "\[Pi]", " ", 
          SuperscriptBox["\[Mu]", "5"]}], "8192"], "+", 
        RowBox[{
         FractionBox["15", "8"], " ", 
         SuperscriptBox["\[Mu]", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"11", "+", 
           RowBox[{"48", " ", 
            RowBox[{"Log", "[", "\[Mu]", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{
  3.797146452166832*^9, {3.797146506930643*^9, 3.797146515323472*^9}, {
   3.797146548718945*^9, 3.7971465595386963`*^9}, {3.797147739738806*^9, 
   3.797147766475296*^9}, 3.7971477974053993`*^9, {3.7971478365080853`*^9, 
   3.79714785869312*^9}, 3.797147945766645*^9, 3.7971491255041933`*^9, {
   3.797150137503229*^9, 3.797150147880534*^9}, 3.797150183234687*^9, {
   3.797155784736916*^9, 3.797155816970107*^9}, {3.7971560680582743`*^9, 
   3.797156092213599*^9}, {3.797163357144149*^9, 3.797163361920691*^9}, {
   3.797163732838697*^9, 3.797163738147175*^9}, {3.798285569212141*^9, 
   3.79828557051269*^9}},
 CellLabel->
  "In[567]:=",ExpressionUUID->"23e03e12-fb82-4899-8383-51390115931b"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox["I", "A"], TraditionalForm]],
 FormatType->
  "TraditionalForm",ExpressionUUID->"7ba7cc88-4417-4bb0-9f0a-8e4c6718b4b8"]], \
"Subsubsection",
 CellChangeTimes->{{3.7952329598472157`*^9, 3.795232970283334*^9}, {
  3.795233070963728*^9, 3.7952330751250143`*^9}, {3.7952331122465467`*^9, 
  3.795233114498651*^9}},ExpressionUUID->"4111b65d-3007-4b23-a335-\
0e760bb1d1be"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"slope", " ", "in", " ", "\[Chi]PT"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"slopeIAneutronLO", "=", 
    FractionBox[
     RowBox[{
      SuperscriptBox["gA", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Mu]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "88"}], "+", 
           RowBox[{"154", " ", 
            SuperscriptBox["\[Mu]", "2"]}], "-", 
           RowBox[{"50", " ", 
            SuperscriptBox["\[Mu]", "4"]}], "+", 
           RowBox[{"5", " ", 
            SuperscriptBox["\[Mu]", "6"]}]}], ")"}], " ", 
         RowBox[{"ArcTan", "[", 
          FractionBox[
           SqrtBox[
            RowBox[{"4", "-", 
             SuperscriptBox["\[Mu]", "2"]}]], "\[Mu]"], "]"}]}], "+", 
        RowBox[{
         SqrtBox[
          RowBox[{"4", "-", 
           SuperscriptBox["\[Mu]", "2"]}]], 
         RowBox[{"(", 
          RowBox[{"8", "-", 
           RowBox[{"30", " ", 
            SuperscriptBox["\[Mu]", "2"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Mu]", "4"]}], "-", 
           RowBox[{"5", " ", 
            SuperscriptBox["\[Mu]", "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "4"}], "+", 
               SuperscriptBox["\[Mu]", "2"]}], ")"}], "2"], " ", 
            RowBox[{"Log", "[", "\[Mu]", "]"}]}]}], ")"}]}]}], ")"}]}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"4", "-", 
         SuperscriptBox["\[Mu]", "2"]}], ")"}], 
       RowBox[{"5", "/", "2"}]], "48", " ", 
      SuperscriptBox["f\[Pi]", "2"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Mu]", "2"]}]]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.797146168590547*^9, 3.797146178116012*^9}, {
  3.797146445779502*^9, 3.797146483448359*^9}, {3.797146671172192*^9, 
  3.797146672623311*^9}, {3.797147021271805*^9, 3.7971470217168503`*^9}, {
  3.797147629707994*^9, 3.797147640203001*^9}, {3.797147872901517*^9, 
  3.797147874815357*^9}, {3.797149876326316*^9, 3.79714989148316*^9}, {
  3.797149923372158*^9, 3.7971499848462563`*^9}, {3.7971500611485033`*^9, 
  3.797150072562335*^9}, {3.797155781130185*^9, 3.7971557995754757`*^9}, {
  3.797156057119828*^9, 3.797156117650455*^9}, {3.797169483035986*^9, 
  3.797169492978217*^9}, {3.798286029615003*^9, 3.798286029799307*^9}},
 CellLabel->
  "In[569]:=",ExpressionUUID->"b373412d-a45c-4651-8dfc-73c6fc58acfb"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"\[Chi]PT", " ", "slope", " ", "value", " ", "in", " ", 
    SuperscriptBox["GeV", 
     RowBox[{"-", "2"}]]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"slopeIAneutronLO", "/.", "constants"}]}]], "Input",
 CellChangeTimes->{{3.797147265576913*^9, 3.7971472668667917`*^9}, {
   3.7971476189871883`*^9, 3.797147647419004*^9}, {3.7971476928004704`*^9, 
   3.797147735387517*^9}, {3.797149898220501*^9, 3.797149910004161*^9}, {
   3.797150063851244*^9, 3.7971500645409927`*^9}, {3.7971558103502693`*^9, 
   3.79715582767183*^9}, {3.797156064050435*^9, 3.797156088615584*^9}, {
   3.7971561204482937`*^9, 3.7971561455827503`*^9}, {3.797156177275193*^9, 
   3.797156186963296*^9}, 3.798286033849262*^9},
 CellLabel->
  "In[570]:=",ExpressionUUID->"5de2bb19-36e4-4924-a551-902f820240ec"],

Cell[BoxData["1.4072704974642996`"], "Output",
 CellChangeTimes->{3.797169495100953*^9, 3.7972612004598637`*^9, 
  3.7982860343890543`*^9, 3.798435249595346*^9},
 CellLabel->
  "Out[570]=",ExpressionUUID->"78d742fb-cca9-40ce-943d-4747731d2fb1"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"HB", " ", "expansion", " ", "up", " ", "to", " ", "O", 
    RowBox[{"(", 
     SuperscriptBox["\[Mu]", "5"], ")"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"slopeIAneutronLOHB", "=", 
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox["gA", "2"], " "}], 
      RowBox[{"48", " ", 
       SuperscriptBox["f\[Pi]", "2"], " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Mu]", "2"]}]], 
     RowBox[{"(", 
      RowBox[{
       FractionBox["1", "2"], "-", 
       FractionBox[
        RowBox[{"11", " ", "\[Pi]", " ", "\[Mu]"}], "8"], "+", 
       FractionBox[
        RowBox[{"99", " ", "\[Pi]", " ", 
         SuperscriptBox["\[Mu]", "3"]}], "64"], "-", 
       FractionBox[
        RowBox[{"25", " ", 
         SuperscriptBox["\[Mu]", "4"]}], "12"], "+", 
       FractionBox[
        RowBox[{"355", " ", "\[Pi]", " ", 
         SuperscriptBox["\[Mu]", "5"]}], "1024"], "-", 
       FractionBox[
        RowBox[{"3", " ", 
         SuperscriptBox["\[Mu]", "6"]}], "5"], "+", 
       FractionBox[
        RowBox[{"875", " ", "\[Pi]", " ", 
         SuperscriptBox["\[Mu]", "7"]}], "8192"], "-", 
       RowBox[{
        FractionBox["1", "4"], " ", 
        SuperscriptBox["\[Mu]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"20", " ", 
           RowBox[{"Log", "[", "\[Mu]", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
   ";"}]}]], "Input",
 CellChangeTimes->{
  3.797146452166832*^9, {3.797146506930643*^9, 3.797146515323472*^9}, {
   3.797146548718945*^9, 3.7971465595386963`*^9}, {3.797147739738806*^9, 
   3.797147766475296*^9}, 3.7971477974053993`*^9, {3.7971478365080853`*^9, 
   3.79714785869312*^9}, 3.797147945766645*^9, 3.7971491255041933`*^9, {
   3.797150137503229*^9, 3.797150147880534*^9}, 3.797150183234687*^9, {
   3.797155784736916*^9, 3.797155816970107*^9}, {3.7971560680582743`*^9, 
   3.797156092213599*^9}, {3.797156127453146*^9, 3.797156129712243*^9}, {
   3.797169522311327*^9, 3.797169528201429*^9}, 3.798286036091703*^9},
 CellLabel->
  "In[571]:=",ExpressionUUID->"c1dee460-5437-45a2-a5bf-a9dfe91f3c27"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox["I", "1"], TraditionalForm]],
 FormatType->
  "TraditionalForm",ExpressionUUID->"1d5b9312-19b4-4ece-92fd-069be2c692e1"]], \
"Subsubsection",
 CellChangeTimes->{{3.7952329598472157`*^9, 3.795232970283334*^9}, {
  3.795233078708194*^9, 3.795233085035781*^9}, {3.795233116416622*^9, 
  3.795233117536133*^9}},ExpressionUUID->"fae54ae7-0ecd-4def-b3d4-\
7b7e38ca8268"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"slope", " ", "in", " ", "\[Chi]PT"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"slopeI1neutronLO", "=", 
    FractionBox[
     RowBox[{
      SuperscriptBox["gA", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{"4", "+", 
            RowBox[{"26", " ", 
             SuperscriptBox["\[Mu]", "2"]}], "-", 
            RowBox[{"10", " ", 
             SuperscriptBox["\[Mu]", "4"]}], "+", 
            SuperscriptBox["\[Mu]", "6"]}], ")"}]}], " ", 
         RowBox[{"ArcTan", "[", 
          FractionBox[
           SqrtBox[
            RowBox[{"4", "-", 
             SuperscriptBox["\[Mu]", "2"]}]], "\[Mu]"], "]"}]}], "+", 
        RowBox[{"\[Mu]", " ", 
         SqrtBox[
          RowBox[{"4", "-", 
           SuperscriptBox["\[Mu]", "2"]}]], " ", 
         RowBox[{"(", 
          RowBox[{"11", "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Mu]", "2"]}], "+", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"4", "-", 
               SuperscriptBox["\[Mu]", "2"]}], ")"}], "2"], " ", 
            RowBox[{"Log", "[", "\[Mu]", "]"}]}]}], ")"}]}]}], ")"}]}], 
     RowBox[{"48", " ", 
      SuperscriptBox["f\[Pi]", "2"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", "\[Mu]", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"4", "-", 
         SuperscriptBox["\[Mu]", "2"]}], ")"}], 
       RowBox[{"5", "/", "2"}]]}]]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.797146168590547*^9, 3.797146178116012*^9}, {
   3.797146445779502*^9, 3.797146483448359*^9}, {3.797146671172192*^9, 
   3.797146672623311*^9}, {3.797147021271805*^9, 3.7971470217168503`*^9}, {
   3.797147629707994*^9, 3.797147640203001*^9}, {3.797147872901517*^9, 
   3.797147874815357*^9}, {3.797149876326316*^9, 3.79714989148316*^9}, {
   3.797149923372158*^9, 3.7971499848462563`*^9}, {3.7971500611485033`*^9, 
   3.797150072562335*^9}, {3.797155781130185*^9, 3.7971557995754757`*^9}, {
   3.797156057119828*^9, 3.797156117650455*^9}, 3.797156556330862*^9, {
   3.797168788376618*^9, 3.797168791880238*^9}, 3.798286042089744*^9},
 CellLabel->
  "In[572]:=",ExpressionUUID->"f45d2478-1b4b-404b-8aa2-9336391d1581"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"\[Chi]PT", " ", "slope", " ", "value", " ", "in", " ", 
    SuperscriptBox["GeV", 
     RowBox[{"-", "2"}]]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"slopeI1neutronLO", "/.", "constants"}]}]], "Input",
 CellChangeTimes->{{3.797147265576913*^9, 3.7971472668667917`*^9}, {
   3.7971476189871883`*^9, 3.797147647419004*^9}, {3.7971476928004704`*^9, 
   3.797147735387517*^9}, {3.797149898220501*^9, 3.797149910004161*^9}, {
   3.797150063851244*^9, 3.7971500645409927`*^9}, {3.7971558103502693`*^9, 
   3.79715582767183*^9}, {3.797156064050435*^9, 3.797156088615584*^9}, {
   3.7971561204482937`*^9, 3.7971561455827503`*^9}, {3.797156177275193*^9, 
   3.797156186963296*^9}, 3.797156557546571*^9, {3.798286044102797*^9, 
   3.798286045419115*^9}},
 CellLabel->
  "In[573]:=",ExpressionUUID->"8df809f5-09a6-4094-84fd-98f2066d2c77"],

Cell[BoxData[
 RowBox[{"-", "1.0690658678009397`"}]], "Output",
 CellChangeTimes->{3.7971687941239634`*^9, 3.7972612005244637`*^9, 
  3.798286046060176*^9, 3.798435249715282*^9},
 CellLabel->
  "Out[573]=",ExpressionUUID->"911d34b7-0b02-4775-9da4-2b05b6339063"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"HB", " ", "expansion", " ", "up", " ", "to", " ", "O", 
    RowBox[{"(", 
     SuperscriptBox["\[Mu]", "5"], ")"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"slopeI1neutronLOHB", "=", 
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox["gA", "2"], " "}], 
      RowBox[{"48", " ", 
       SuperscriptBox["f\[Pi]", "2"], " ", 
       SuperscriptBox["\[Pi]", "2"], " ", "\[Mu]"}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["\[Pi]", "16"]}], "-", 
       FractionBox[
        RowBox[{"57", " ", "\[Pi]", " ", 
         SuperscriptBox["\[Mu]", "2"]}], "128"], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         SuperscriptBox["\[Mu]", "3"]}], "3"], "-", 
       FractionBox[
        RowBox[{"235", " ", "\[Pi]", " ", 
         SuperscriptBox["\[Mu]", "4"]}], "2048"], "+", 
       FractionBox[
        SuperscriptBox["\[Mu]", "5"], "5"], "-", 
       FractionBox[
        RowBox[{"581", " ", "\[Pi]", " ", 
         SuperscriptBox["\[Mu]", "6"]}], "16384"], "+", 
       RowBox[{
        FractionBox["1", "4"], " ", "\[Mu]", " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"4", " ", 
           RowBox[{"Log", "[", "\[Mu]", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
   ";"}]}]], "Input",
 CellChangeTimes->{
  3.797146452166832*^9, {3.797146506930643*^9, 3.797146515323472*^9}, {
   3.797146548718945*^9, 3.7971465595386963`*^9}, {3.797147739738806*^9, 
   3.797147766475296*^9}, 3.7971477974053993`*^9, {3.7971478365080853`*^9, 
   3.79714785869312*^9}, 3.797147945766645*^9, 3.7971491255041933`*^9, {
   3.797150137503229*^9, 3.797150147880534*^9}, 3.797150183234687*^9, {
   3.797155784736916*^9, 3.797155816970107*^9}, {3.7971560680582743`*^9, 
   3.797156092213599*^9}, {3.797156127453146*^9, 3.797156129712243*^9}, 
   3.797156558654739*^9, {3.797168836186694*^9, 3.797168840660165*^9}, 
   3.7982860475868397`*^9},
 CellLabel->
  "In[574]:=",ExpressionUUID->"2e642fb0-d600-45a2-9170-6df6c78ae8a1"]
}, Closed]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["Next-to-leading order ",
  FontColor->RGBColor[0.024536507209887846`, 0., 0.9912413214312963]],
 Cell[BoxData[
  FormBox["\[Pi]\[CapitalDelta]", TraditionalForm]],
  FormatType->"TraditionalForm",
  FontColor->RGBColor[0.024536507209887846`, 0., 0.9912413214312963],
  ExpressionUUID->"2acff7f5-0adb-44a2-ab98-0fd171d449ff"],
 StyleBox["- loops",
  FontColor->RGBColor[0.024536507209887846`, 0., 0.9912413214312963]]
}], "Section",
 CellChangeTimes->{{3.7981794736094007`*^9, 3.79817948307029*^9}, {
  3.798179630517174*^9, 
  3.7981796599145403`*^9}},ExpressionUUID->"374df5e4-4529-4043-99a8-\
4619f4990e95"],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox["\[Gamma]", "0"], 
  TraditionalForm]],ExpressionUUID->"1a5c621e-b545-4813-beab-3e574d6ad343"]], \
"Subsubsection",
 CellChangeTimes->{{3.7952329598472157`*^9, 3.795232970283334*^9}, {
  3.7952331038241262`*^9, 
  3.795233105069667*^9}},ExpressionUUID->"17999fe2-ac3c-4659-912e-\
921ab8f534cd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"static", " ", "polarizability", " ", "in", " ", "\[Chi]PT"}], 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Gamma]0NLOloops", "=", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"864", " ", 
        SuperscriptBox["f\[Pi]", "2"], " ", 
        SuperscriptBox["M\[CapitalDelta]", "2"], " ", 
        SuperscriptBox["\[Pi]", "3"]}]], 
      SuperscriptBox["e", "2"], " ", 
      SuperscriptBox["hA", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["13", "2"]}], "-", 
        RowBox[{"19", " ", "\[Delta]"}], "-", 
        RowBox[{"44", " ", 
         SuperscriptBox["\[Delta]", "2"]}], "-", 
        RowBox[{"67", " ", 
         SuperscriptBox["\[Delta]", "3"]}], "-", 
        RowBox[{"59", " ", 
         SuperscriptBox["\[Delta]", "4"]}], "-", 
        RowBox[{"27", " ", 
         SuperscriptBox["\[Delta]", "5"]}], "-", 
        RowBox[{"5", " ", 
         SuperscriptBox["\[Delta]", "6"]}], "+", 
        FractionBox[
         RowBox[{"17", " ", 
          SuperscriptBox["\[Mu]", "2"]}], "2"], "+", 
        RowBox[{"41", " ", "\[Delta]", " ", 
         SuperscriptBox["\[Mu]", "2"]}], "+", 
        RowBox[{"70", " ", 
         SuperscriptBox["\[Delta]", "2"], " ", 
         SuperscriptBox["\[Mu]", "2"]}], "+", 
        RowBox[{"54", " ", 
         SuperscriptBox["\[Delta]", "3"], " ", 
         SuperscriptBox["\[Mu]", "2"]}], "+", 
        RowBox[{"15", " ", 
         SuperscriptBox["\[Delta]", "4"], " ", 
         SuperscriptBox["\[Mu]", "2"]}], "-", 
        RowBox[{"11", " ", 
         SuperscriptBox["\[Mu]", "4"]}], "-", 
        RowBox[{"27", " ", "\[Delta]", " ", 
         SuperscriptBox["\[Mu]", "4"]}], "-", 
        RowBox[{"15", " ", 
         SuperscriptBox["\[Delta]", "2"], " ", 
         SuperscriptBox["\[Mu]", "4"]}], "+", 
        RowBox[{"5", " ", 
         SuperscriptBox["\[Mu]", "6"]}], "-", 
        RowBox[{
         FractionBox["1", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "\[Delta]"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[Delta]", "2"], "-", 
             SuperscriptBox["\[Mu]", "2"]}], ")"}]}]], "2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"13", " ", 
            SuperscriptBox["\[Delta]", "13"]}], "+", 
           SuperscriptBox["\[Delta]", "14"], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "11"], " ", 
            RowBox[{"(", 
             RowBox[{"264", "-", 
              RowBox[{"78", " ", 
               SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "12"], " ", 
            RowBox[{"(", 
             RowBox[{"76", "-", 
              RowBox[{"7", " ", 
               SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["\[Delta]", "10"], " ", 
            RowBox[{"(", 
             RowBox[{"202", "-", 
              RowBox[{"130", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"7", " ", 
               SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["\[Delta]", "9"], " ", 
            RowBox[{"(", 
             RowBox[{"322", "-", 
              RowBox[{"385", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"65", " ", 
               SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "8"], " ", 
            RowBox[{"(", 
             RowBox[{"1092", "-", 
              RowBox[{"2250", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"810", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"35", " ", 
               SuperscriptBox["\[Mu]", "6"]}]}], ")"}]}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Delta]", "7"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "219"}], "+", 
              RowBox[{"756", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "-", 
              RowBox[{"495", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "+", 
              RowBox[{"65", " ", 
               SuperscriptBox["\[Mu]", "6"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "6"], " ", 
            RowBox[{"(", 
             RowBox[{"489", "-", 
              RowBox[{"2856", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"3150", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"860", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"35", " ", 
               SuperscriptBox["\[Mu]", "8"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "5"], " ", 
            RowBox[{"(", 
             RowBox[{"181", "-", 
              RowBox[{"1890", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"3402", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"1650", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"195", " ", 
               SuperscriptBox["\[Mu]", "8"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"40", "-", 
              RowBox[{"855", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"2520", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"2010", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"480", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "-", 
              RowBox[{"21", " ", 
               SuperscriptBox["\[Mu]", "10"]}]}], ")"}]}], "-", 
           RowBox[{
            SuperscriptBox["\[Mu]", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "6"}], "+", 
              RowBox[{"35", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "-", 
              RowBox[{"56", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "+", 
              RowBox[{"36", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "-", 
              RowBox[{"10", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "+", 
              SuperscriptBox["\[Mu]", "10"]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "2"], " ", 
            SuperscriptBox["\[Mu]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "42"}], "+", 
              RowBox[{"405", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "-", 
              RowBox[{"812", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "+", 
              RowBox[{"540", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "-", 
              RowBox[{"126", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "+", 
              RowBox[{"7", " ", 
               SuperscriptBox["\[Mu]", "10"]}]}], ")"}]}], "+", 
           RowBox[{"\[Delta]", " ", 
            SuperscriptBox["\[Mu]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", 
              RowBox[{"75", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "-", 
              RowBox[{"245", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "+", 
              RowBox[{"252", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "-", 
              RowBox[{"99", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "+", 
              RowBox[{"13", " ", 
               SuperscriptBox["\[Mu]", "10"]}]}], ")"}]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Delta]", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", 
              RowBox[{"125", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "-", 
              RowBox[{"630", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "+", 
              RowBox[{"798", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "-", 
              RowBox[{"330", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "+", 
              RowBox[{"39", " ", 
               SuperscriptBox["\[Mu]", "10"]}]}], ")"}]}]}], ")"}]}], "-", 
        RowBox[{
         FractionBox["1", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox["\[Delta]", "2"]}], " ", 
            SuperscriptBox["\[Mu]", "2"]}], "+", 
           SuperscriptBox["\[Mu]", "4"]}]], "2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"13", " ", 
            SuperscriptBox["\[Delta]", "13"]}], "+", 
           SuperscriptBox["\[Delta]", "14"], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "11"], " ", 
            RowBox[{"(", 
             RowBox[{"275", "-", 
              RowBox[{"78", " ", 
               SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "-", 
           RowBox[{"7", " ", 
            SuperscriptBox["\[Delta]", "12"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "11"}], "+", 
              SuperscriptBox["\[Mu]", "2"]}], ")"}]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["\[Delta]", "10"], " ", 
            RowBox[{"(", 
             RowBox[{"220", "-", 
              RowBox[{"132", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"7", " ", 
               SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "9"], " ", 
            RowBox[{"(", 
             RowBox[{"1122", "-", 
              RowBox[{"1210", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"195", " ", 
               SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "7"], " ", 
            RowBox[{"(", 
             RowBox[{"1254", "-", 
              RowBox[{"3564", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"2090", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"260", " ", 
               SuperscriptBox["\[Mu]", "6"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "8"], " ", 
            RowBox[{"(", 
             RowBox[{"1386", "-", 
              RowBox[{"2475", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"825", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"35", " ", 
               SuperscriptBox["\[Mu]", "6"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "6"], " ", 
            RowBox[{"(", 
             RowBox[{"825", "-", 
              RowBox[{"3696", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"3510", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"880", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"35", " ", 
               SuperscriptBox["\[Mu]", "8"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "5"], " ", 
            RowBox[{"(", 
             RowBox[{"385", "-", 
              RowBox[{"2772", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"4086", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"1760", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"195", " ", 
               SuperscriptBox["\[Mu]", "8"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "3"], " ", 
            RowBox[{"(", 
             RowBox[{"23", "-", 
              RowBox[{"550", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"1911", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"1968", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"715", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "-", 
              RowBox[{"78", " ", 
               SuperscriptBox["\[Mu]", "10"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"121", "-", 
              RowBox[{"1485", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"3346", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"2280", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"495", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "-", 
              RowBox[{"21", " ", 
               SuperscriptBox["\[Mu]", "10"]}]}], ")"}]}], "+", 
           RowBox[{"\[Delta]", " ", 
            SuperscriptBox["\[Mu]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "18"}], "+", 
              RowBox[{"175", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "-", 
              RowBox[{"392", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "+", 
              RowBox[{"324", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "-", 
              RowBox[{"110", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "+", 
              RowBox[{"13", " ", 
               SuperscriptBox["\[Mu]", "10"]}]}], ")"}]}], "-", 
           RowBox[{
            SuperscriptBox["\[Mu]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"21", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"70", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"84", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"45", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "-", 
              RowBox[{"11", " ", 
               SuperscriptBox["\[Mu]", "10"]}], "+", 
              SuperscriptBox["\[Mu]", "12"]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"2", "-", 
              RowBox[{"132", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"735", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"1120", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"630", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "-", 
              RowBox[{"132", " ", 
               SuperscriptBox["\[Mu]", "10"]}], "+", 
              RowBox[{"7", " ", 
               SuperscriptBox["\[Mu]", "12"]}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "-", 
             RowBox[{"4", " ", "\[Delta]"}], "-", 
             SuperscriptBox["\[Delta]", "2"], "+", 
             SuperscriptBox["\[Mu]", "2"]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["\[Delta]", "2"]}], " ", "\[Mu]"}], "+", 
              SuperscriptBox["\[Mu]", "3"]}], ")"}], "2"]}]], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"34", " ", 
            SuperscriptBox["\[Delta]", "17"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Delta]", "18"]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "15"], " ", 
            RowBox[{"(", 
             RowBox[{"1270", "-", 
              RowBox[{"272", " ", 
               SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "16"], " ", 
            RowBox[{"(", 
             RowBox[{"266", "-", 
              RowBox[{"18", " ", 
               SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "14"], " ", 
            RowBox[{"(", 
             RowBox[{"4136", "-", 
              RowBox[{"1893", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"72", " ", 
               SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "13"], " ", 
            RowBox[{"(", 
             RowBox[{"9724", "-", 
              RowBox[{"8055", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"952", " ", 
               SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "12"], " ", 
            RowBox[{"(", 
             RowBox[{"17028", "-", 
              RowBox[{"23449", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"5803", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"168", " ", 
               SuperscriptBox["\[Mu]", "6"]}]}], ")"}]}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Delta]", "11"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "5643"}], "+", 
              RowBox[{"12367", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "-", 
              RowBox[{"5415", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "+", 
              RowBox[{"476", " ", 
               SuperscriptBox["\[Mu]", "6"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "10"], " ", 
            RowBox[{"(", 
             RowBox[{"22770", "-", 
              RowBox[{"78046", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"55404", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"9961", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"252", " ", 
               SuperscriptBox["\[Mu]", "8"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "9"], " ", 
            RowBox[{"(", 
             RowBox[{"17402", "-", 
              RowBox[{"93530", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"102829", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"31925", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"2380", " ", 
               SuperscriptBox["\[Mu]", "8"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "8"], " ", 
            RowBox[{"(", 
             RowBox[{"9922", "-", 
              RowBox[{"85420", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"142743", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"70045", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"10395", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "-", 
              RowBox[{"252", " ", 
               SuperscriptBox["\[Mu]", "10"]}]}], ")"}]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Delta]", "7"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2047"}], "+", 
              RowBox[{"29482", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "-", 
              RowBox[{"75111", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "+", 
              RowBox[{"55558", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "-", 
              RowBox[{"13875", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "+", 
              RowBox[{"952", " ", 
               SuperscriptBox["\[Mu]", "10"]}]}], ")"}]}], "+", 
           RowBox[{"\[Delta]", " ", 
            SuperscriptBox["\[Mu]", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"220", "-", 
              RowBox[{"2659", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"6112", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"5349", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"2197", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "-", 
              RowBox[{"435", " ", 
               SuperscriptBox["\[Mu]", "10"]}], "+", 
              RowBox[{"34", " ", 
               SuperscriptBox["\[Mu]", "12"]}]}], ")"}]}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Delta]", "3"], " ", 
            SuperscriptBox["\[Mu]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"90", "-", 
              RowBox[{"2401", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"9076", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"10394", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"4840", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "-", 
              RowBox[{"970", " ", 
               SuperscriptBox["\[Mu]", "10"]}], "+", 
              RowBox[{"68", " ", 
               SuperscriptBox["\[Mu]", "12"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "6"], " ", 
            RowBox[{"(", 
             RowBox[{"1156", "-", 
              RowBox[{"30105", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"119916", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"130897", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"50360", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "-", 
              RowBox[{"6671", " ", 
               SuperscriptBox["\[Mu]", "10"]}], "+", 
              RowBox[{"168", " ", 
               SuperscriptBox["\[Mu]", "12"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "5"], " ", 
            RowBox[{"(", 
             RowBox[{"200", "-", 
              RowBox[{"10919", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"71766", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"115491", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"65194", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "-", 
              RowBox[{"14145", " ", 
               SuperscriptBox["\[Mu]", "10"]}], "+", 
              RowBox[{"952", " ", 
               SuperscriptBox["\[Mu]", "12"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"16", "-", 
              RowBox[{"2617", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"31393", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"75849", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"61273", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "-", 
              RowBox[{"19971", " ", 
               SuperscriptBox["\[Mu]", "10"]}], "+", 
              RowBox[{"2513", " ", 
               SuperscriptBox["\[Mu]", "12"]}], "-", 
              RowBox[{"72", " ", 
               SuperscriptBox["\[Mu]", "14"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Mu]", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"16", "-", 
              RowBox[{"327", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"1017", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"1179", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"664", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "-", 
              RowBox[{"199", " ", 
               SuperscriptBox["\[Mu]", "10"]}], "+", 
              RowBox[{"31", " ", 
               SuperscriptBox["\[Mu]", "12"]}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["\[Mu]", "14"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "2"], " ", 
            SuperscriptBox["\[Mu]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "20"}], "+", 
              RowBox[{"1908", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "-", 
              RowBox[{"12167", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "+", 
              RowBox[{"19762", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "-", 
              RowBox[{"12765", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "+", 
              RowBox[{"3764", " ", 
               SuperscriptBox["\[Mu]", "10"]}], "-", 
              RowBox[{"483", " ", 
               SuperscriptBox["\[Mu]", "12"]}], "+", 
              RowBox[{"18", " ", 
               SuperscriptBox["\[Mu]", "14"]}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "\[Delta]"}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["\[Delta]", "2"], "-", 
              SuperscriptBox["\[Mu]", "2"]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{"4", "+", 
             RowBox[{"4", " ", "\[Delta]"}], "+", 
             SuperscriptBox["\[Delta]", "2"], "-", 
             SuperscriptBox["\[Mu]", "2"]}], ")"}]}]], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"34", " ", 
            SuperscriptBox["\[Delta]", "17"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Delta]", "18"]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "15"], " ", 
            RowBox[{"(", 
             RowBox[{"1215", "-", 
              RowBox[{"272", " ", 
               SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "16"], " ", 
            RowBox[{"(", 
             RowBox[{"263", "-", 
              RowBox[{"18", " ", 
               SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "14"], " ", 
            RowBox[{"(", 
             RowBox[{"3689", "-", 
              RowBox[{"1869", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"72", " ", 
               SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "13"], " ", 
            RowBox[{"(", 
             RowBox[{"7584", "-", 
              RowBox[{"7670", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"952", " ", 
               SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "11"], " ", 
            RowBox[{"(", 
             RowBox[{"7778", "-", 
              RowBox[{"38088", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"20505", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"1904", " ", 
               SuperscriptBox["\[Mu]", "6"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "12"], " ", 
            RowBox[{"(", 
             RowBox[{"10282", "-", 
              RowBox[{"20719", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"5719", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"168", " ", 
               SuperscriptBox["\[Mu]", "6"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "10"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "428"}], "-", 
              RowBox[{"46852", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"48411", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"9793", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"252", " ", 
               SuperscriptBox["\[Mu]", "8"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "9"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "8858"}], "-", 
              RowBox[{"34088", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"78029", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"30000", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"2380", " ", 
               SuperscriptBox["\[Mu]", "8"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "7"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "8057"}], "+", 
              RowBox[{"20776", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"57685", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"82916", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"25825", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "-", 
              RowBox[{"1904", " ", 
               SuperscriptBox["\[Mu]", "10"]}]}], ")"}]}], "-", 
           RowBox[{
            SuperscriptBox["\[Delta]", "8"], " ", 
            RowBox[{"(", 
             RowBox[{"11413", "+", 
              RowBox[{"4432", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "-", 
              RowBox[{"85141", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "+", 
              RowBox[{"60385", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "-", 
              RowBox[{"10185", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "+", 
              RowBox[{"252", " ", 
               SuperscriptBox["\[Mu]", "10"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "3"], " ", 
            SuperscriptBox["\[Mu]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1728", "-", 
              RowBox[{"10729", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"2092", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "+", 
              RowBox[{"17591", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "-", 
              RowBox[{"13820", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "+", 
              RowBox[{"3495", " ", 
               SuperscriptBox["\[Mu]", "10"]}], "-", 
              RowBox[{"272", " ", 
               SuperscriptBox["\[Mu]", "12"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "6"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3455"}], "+", 
              RowBox[{"26427", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"14329", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"77509", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"42695", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "-", 
              RowBox[{"6503", " ", 
               SuperscriptBox["\[Mu]", "10"]}], "+", 
              RowBox[{"168", " ", 
               SuperscriptBox["\[Mu]", "12"]}]}], ")"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Delta]", "5"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "424"}], "+", 
              RowBox[{"8705", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "-", 
              RowBox[{"7267", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"23296", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"23847", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "-", 
              RowBox[{"6495", " ", 
               SuperscriptBox["\[Mu]", "10"]}], "+", 
              RowBox[{"476", " ", 
               SuperscriptBox["\[Mu]", "12"]}]}], ")"}]}], "-", 
           RowBox[{
            SuperscriptBox["\[Mu]", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"66", "-", 
              RowBox[{"241", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"30", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "+", 
              RowBox[{"383", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "-", 
              RowBox[{"378", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "+", 
              RowBox[{"151", " ", 
               SuperscriptBox["\[Mu]", "10"]}], "-", 
              RowBox[{"28", " ", 
               SuperscriptBox["\[Mu]", "12"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["\[Mu]", "14"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "2"], " ", 
            SuperscriptBox["\[Mu]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"230", "-", 
              RowBox[{"3587", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"3899", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "+", 
              RowBox[{"4965", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "-", 
              RowBox[{"7411", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "+", 
              RowBox[{"3029", " ", 
               SuperscriptBox["\[Mu]", "10"]}], "-", 
              RowBox[{"459", " ", 
               SuperscriptBox["\[Mu]", "12"]}], "+", 
              RowBox[{"18", " ", 
               SuperscriptBox["\[Mu]", "14"]}]}], ")"}]}], "+", 
           RowBox[{"\[Delta]", " ", 
            SuperscriptBox["\[Mu]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"12", "-", 
              RowBox[{"700", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"1556", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "+", 
              RowBox[{"536", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "-", 
              RowBox[{"2374", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "+", 
              RowBox[{"1517", " ", 
               SuperscriptBox["\[Mu]", "10"]}], "-", 
              RowBox[{"380", " ", 
               SuperscriptBox["\[Mu]", "12"]}], "+", 
              RowBox[{"34", " ", 
               SuperscriptBox["\[Mu]", "14"]}]}], ")"}]}], "-", 
           RowBox[{
            SuperscriptBox["\[Delta]", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"92", "-", 
              RowBox[{"7041", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"18811", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "+", 
              RowBox[{"14051", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "-", 
              RowBox[{"35971", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "+", 
              RowBox[{"16569", " ", 
               SuperscriptBox["\[Mu]", "10"]}], "-", 
              RowBox[{"2429", " ", 
               SuperscriptBox["\[Mu]", "12"]}], "+", 
              RowBox[{"72", " ", 
               SuperscriptBox["\[Mu]", "14"]}]}], ")"}]}]}], ")"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"72", " ", 
              SuperscriptBox["\[Delta]", "15"]}], "+", 
             RowBox[{"6", " ", 
              SuperscriptBox["\[Delta]", "16"]}], "+", 
             RowBox[{
              SuperscriptBox["\[Delta]", "14"], " ", 
              RowBox[{"(", 
               RowBox[{"360", "-", 
                RowBox[{"48", " ", 
                 SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "-", 
             RowBox[{"84", " ", 
              SuperscriptBox["\[Delta]", "13"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "11"}], "+", 
                RowBox[{"6", " ", 
                 SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["\[Delta]", "12"], " ", 
              RowBox[{"(", 
               RowBox[{"348", "-", 
                RowBox[{"737", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"56", " ", 
                 SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}], "+", 
             RowBox[{"12", " ", 
              SuperscriptBox["\[Delta]", "11"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "57"}], "-", 
                RowBox[{"418", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"126", " ", 
                 SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}], "-", 
             RowBox[{"20", " ", 
              SuperscriptBox["\[Delta]", "9"], " ", 
              RowBox[{"(", 
               RowBox[{"351", "-", 
                RowBox[{"106", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "-", 
                RowBox[{"561", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "+", 
                RowBox[{"126", " ", 
                 SuperscriptBox["\[Mu]", "6"]}]}], ")"}]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Delta]", "10"], " ", 
              RowBox[{"(", 
               RowBox[{"2136", "+", 
                RowBox[{"2591", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "-", 
                RowBox[{"2853", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "+", 
                RowBox[{"168", " ", 
                 SuperscriptBox["\[Mu]", "6"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Delta]", "8"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "6426"}], "+", 
                RowBox[{"14438", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"10400", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "-", 
                RowBox[{"7965", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "+", 
                RowBox[{"420", " ", 
                 SuperscriptBox["\[Mu]", "8"]}]}], ")"}]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Delta]", "7"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "879"}], "+", 
                RowBox[{"5395", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "-", 
                RowBox[{"512", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "-", 
                RowBox[{"3300", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "+", 
                RowBox[{"630", " ", 
                 SuperscriptBox["\[Mu]", "8"]}]}], ")"}]}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Delta]", "6"], " ", 
              RowBox[{"(", 
               RowBox[{"270", "-", 
                RowBox[{"4498", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"4481", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "+", 
                RowBox[{"2665", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "-", 
                RowBox[{"1605", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "+", 
                RowBox[{"84", " ", 
                 SuperscriptBox["\[Mu]", "10"]}]}], ")"}]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Delta]", "3"], " ", 
              SuperscriptBox["\[Mu]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"76", "-", 
                RowBox[{"1873", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"2581", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "+", 
                RowBox[{"139", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "-", 
                RowBox[{"726", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "+", 
                RowBox[{"126", " ", 
                 SuperscriptBox["\[Mu]", "10"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Delta]", "4"], " ", 
              SuperscriptBox["\[Mu]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"2686", "-", 
                RowBox[{"16864", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"9678", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "+", 
                RowBox[{"5740", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "-", 
                RowBox[{"2925", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "+", 
                RowBox[{"168", " ", 
                 SuperscriptBox["\[Mu]", "10"]}]}], ")"}]}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Delta]", "5"], " ", 
              RowBox[{"(", 
               RowBox[{"36", "-", 
                RowBox[{"2287", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"5867", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "-", 
                RowBox[{"66", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "-", 
                RowBox[{"2145", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "+", 
                RowBox[{"378", " ", 
                 SuperscriptBox["\[Mu]", "10"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Mu]", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "52"}], "+", 
                RowBox[{"262", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "-", 
                RowBox[{"354", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "+", 
                RowBox[{"56", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "+", 
                RowBox[{"112", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "-", 
                RowBox[{"51", " ", 
                 SuperscriptBox["\[Mu]", "10"]}], "+", 
                RowBox[{"6", " ", 
                 SuperscriptBox["\[Mu]", "12"]}]}], ")"}]}], "-", 
             RowBox[{"4", " ", "\[Delta]", " ", 
              SuperscriptBox["\[Mu]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"6", "+", 
                RowBox[{"100", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "-", 
                RowBox[{"435", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "+", 
                RowBox[{"354", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "+", 
                RowBox[{"52", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "-", 
                RowBox[{"99", " ", 
                 SuperscriptBox["\[Mu]", "10"]}], "+", 
                RowBox[{"18", " ", 
                 SuperscriptBox["\[Mu]", "12"]}]}], ")"}]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Delta]", "2"], " ", 
              SuperscriptBox["\[Mu]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"34", "+", 
                RowBox[{"1054", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "-", 
                RowBox[{"2814", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "+", 
                RowBox[{"988", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "+", 
                RowBox[{"727", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "-", 
                RowBox[{"333", " ", 
                 SuperscriptBox["\[Mu]", "10"]}], "+", 
                RowBox[{"24", " ", 
                 SuperscriptBox["\[Mu]", "12"]}]}], ")"}]}]}], ")"}], " ", 
           RowBox[{"ArcTanh", "[", 
            FractionBox[
             RowBox[{
              RowBox[{"-", "2"}], "-", 
              RowBox[{"2", " ", "\[Delta]"}], "-", 
              SuperscriptBox["\[Delta]", "2"], "+", 
              SuperscriptBox["\[Mu]", "2"]}], 
             SqrtBox[
              RowBox[{
               RowBox[{"4", " ", 
                SuperscriptBox["\[Delta]", "3"]}], "+", 
               SuperscriptBox["\[Delta]", "4"], "-", 
               RowBox[{"4", " ", "\[Delta]", " ", 
                SuperscriptBox["\[Mu]", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["\[Mu]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "4"}], "+", 
                  SuperscriptBox["\[Mu]", "2"]}], ")"}]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["\[Delta]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", 
                  SuperscriptBox["\[Mu]", "2"]}], ")"}]}]}]]], "]"}]}], ")"}],
          "/", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["\[Delta]", "2"], "-", 
              SuperscriptBox["\[Mu]", "2"]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{"4", "+", 
             RowBox[{"4", " ", "\[Delta]"}], "+", 
             SuperscriptBox["\[Delta]", "2"], "-", 
             SuperscriptBox["\[Mu]", "2"]}], ")"}], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["\[Delta]", "3"]}], "+", 
             SuperscriptBox["\[Delta]", "4"], "-", 
             RowBox[{"4", " ", "\[Delta]", " ", 
              SuperscriptBox["\[Mu]", "2"]}], "+", 
             RowBox[{
              SuperscriptBox["\[Mu]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "4"}], "+", 
                SuperscriptBox["\[Mu]", "2"]}], ")"}]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Delta]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", 
                SuperscriptBox["\[Mu]", "2"]}], ")"}]}]}]]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"72", " ", 
              SuperscriptBox["\[Delta]", "15"]}], "+", 
             RowBox[{"6", " ", 
              SuperscriptBox["\[Delta]", "16"]}], "+", 
             RowBox[{
              SuperscriptBox["\[Delta]", "14"], " ", 
              RowBox[{"(", 
               RowBox[{"360", "-", 
                RowBox[{"48", " ", 
                 SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "-", 
             RowBox[{"84", " ", 
              SuperscriptBox["\[Delta]", "13"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "11"}], "+", 
                RowBox[{"6", " ", 
                 SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["\[Delta]", "12"], " ", 
              RowBox[{"(", 
               RowBox[{"348", "-", 
                RowBox[{"737", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"56", " ", 
                 SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}], "+", 
             RowBox[{"12", " ", 
              SuperscriptBox["\[Delta]", "11"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "57"}], "-", 
                RowBox[{"418", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"126", " ", 
                 SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}], "-", 
             RowBox[{"20", " ", 
              SuperscriptBox["\[Delta]", "9"], " ", 
              RowBox[{"(", 
               RowBox[{"351", "-", 
                RowBox[{"106", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "-", 
                RowBox[{"561", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "+", 
                RowBox[{"126", " ", 
                 SuperscriptBox["\[Mu]", "6"]}]}], ")"}]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Delta]", "10"], " ", 
              RowBox[{"(", 
               RowBox[{"2136", "+", 
                RowBox[{"2591", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "-", 
                RowBox[{"2853", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "+", 
                RowBox[{"168", " ", 
                 SuperscriptBox["\[Mu]", "6"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Delta]", "8"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "6426"}], "+", 
                RowBox[{"14438", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"10400", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "-", 
                RowBox[{"7965", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "+", 
                RowBox[{"420", " ", 
                 SuperscriptBox["\[Mu]", "8"]}]}], ")"}]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Delta]", "7"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "879"}], "+", 
                RowBox[{"5395", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "-", 
                RowBox[{"512", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "-", 
                RowBox[{"3300", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "+", 
                RowBox[{"630", " ", 
                 SuperscriptBox["\[Mu]", "8"]}]}], ")"}]}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Delta]", "6"], " ", 
              RowBox[{"(", 
               RowBox[{"270", "-", 
                RowBox[{"4498", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"4481", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "+", 
                RowBox[{"2665", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "-", 
                RowBox[{"1605", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "+", 
                RowBox[{"84", " ", 
                 SuperscriptBox["\[Mu]", "10"]}]}], ")"}]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Delta]", "3"], " ", 
              SuperscriptBox["\[Mu]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"76", "-", 
                RowBox[{"1873", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"2581", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "+", 
                RowBox[{"139", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "-", 
                RowBox[{"726", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "+", 
                RowBox[{"126", " ", 
                 SuperscriptBox["\[Mu]", "10"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Delta]", "4"], " ", 
              SuperscriptBox["\[Mu]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"2686", "-", 
                RowBox[{"16864", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"9678", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "+", 
                RowBox[{"5740", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "-", 
                RowBox[{"2925", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "+", 
                RowBox[{"168", " ", 
                 SuperscriptBox["\[Mu]", "10"]}]}], ")"}]}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Delta]", "5"], " ", 
              RowBox[{"(", 
               RowBox[{"36", "-", 
                RowBox[{"2287", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"5867", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "-", 
                RowBox[{"66", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "-", 
                RowBox[{"2145", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "+", 
                RowBox[{"378", " ", 
                 SuperscriptBox["\[Mu]", "10"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Mu]", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "52"}], "+", 
                RowBox[{"262", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "-", 
                RowBox[{"354", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "+", 
                RowBox[{"56", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "+", 
                RowBox[{"112", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "-", 
                RowBox[{"51", " ", 
                 SuperscriptBox["\[Mu]", "10"]}], "+", 
                RowBox[{"6", " ", 
                 SuperscriptBox["\[Mu]", "12"]}]}], ")"}]}], "-", 
             RowBox[{"4", " ", "\[Delta]", " ", 
              SuperscriptBox["\[Mu]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"6", "+", 
                RowBox[{"100", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "-", 
                RowBox[{"435", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "+", 
                RowBox[{"354", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "+", 
                RowBox[{"52", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "-", 
                RowBox[{"99", " ", 
                 SuperscriptBox["\[Mu]", "10"]}], "+", 
                RowBox[{"18", " ", 
                 SuperscriptBox["\[Mu]", "12"]}]}], ")"}]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Delta]", "2"], " ", 
              SuperscriptBox["\[Mu]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"34", "+", 
                RowBox[{"1054", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "-", 
                RowBox[{"2814", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "+", 
                RowBox[{"988", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "+", 
                RowBox[{"727", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "-", 
                RowBox[{"333", " ", 
                 SuperscriptBox["\[Mu]", "10"]}], "+", 
                RowBox[{"24", " ", 
                 SuperscriptBox["\[Mu]", "12"]}]}], ")"}]}]}], ")"}], " ", 
           RowBox[{"ArcTanh", "[", 
            FractionBox[
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", "\[Delta]"}], "-", 
              SuperscriptBox["\[Delta]", "2"], "+", 
              SuperscriptBox["\[Mu]", "2"]}], 
             SqrtBox[
              RowBox[{
               RowBox[{"4", " ", 
                SuperscriptBox["\[Delta]", "3"]}], "+", 
               SuperscriptBox["\[Delta]", "4"], "-", 
               RowBox[{"4", " ", "\[Delta]", " ", 
                SuperscriptBox["\[Mu]", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["\[Mu]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "4"}], "+", 
                  SuperscriptBox["\[Mu]", "2"]}], ")"}]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["\[Delta]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", 
                  SuperscriptBox["\[Mu]", "2"]}], ")"}]}]}]]], "]"}]}], ")"}],
          "/", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["\[Delta]", "2"], "-", 
              SuperscriptBox["\[Mu]", "2"]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{"4", "+", 
             RowBox[{"4", " ", "\[Delta]"}], "+", 
             SuperscriptBox["\[Delta]", "2"], "-", 
             SuperscriptBox["\[Mu]", "2"]}], ")"}], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["\[Delta]", "3"]}], "+", 
             SuperscriptBox["\[Delta]", "4"], "-", 
             RowBox[{"4", " ", "\[Delta]", " ", 
              SuperscriptBox["\[Mu]", "2"]}], "+", 
             RowBox[{
              SuperscriptBox["\[Mu]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "4"}], "+", 
                SuperscriptBox["\[Mu]", "2"]}], ")"}]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Delta]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", 
                SuperscriptBox["\[Mu]", "2"]}], ")"}]}]}]]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "18"}], "+", 
           RowBox[{"36", " ", 
            SuperscriptBox["\[Delta]", "7"]}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["\[Delta]", "8"]}], "+", 
           RowBox[{"38", " ", 
            SuperscriptBox["\[Mu]", "2"]}], "-", 
           RowBox[{"14", " ", 
            SuperscriptBox["\[Mu]", "4"]}], "-", 
           RowBox[{"15", " ", 
            SuperscriptBox["\[Mu]", "6"]}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["\[Mu]", "8"]}], "-", 
           RowBox[{"24", " ", 
            SuperscriptBox["\[Delta]", "6"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", 
              SuperscriptBox["\[Mu]", "2"]}], ")"}]}], "-", 
           RowBox[{"12", " ", 
            SuperscriptBox["\[Delta]", "5"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"9", " ", 
               SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["\[Delta]", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "60"}], "-", 
              RowBox[{"53", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"12", " ", 
               SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["\[Delta]", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "54"}], "-", 
              RowBox[{"5", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"18", " ", 
               SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Delta]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"132", "-", 
              RowBox[{"73", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "-", 
              RowBox[{"51", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "+", 
              RowBox[{"12", " ", 
               SuperscriptBox["\[Mu]", "6"]}]}], ")"}]}], "-", 
           RowBox[{"2", " ", "\[Delta]", " ", 
            RowBox[{"(", 
             RowBox[{"54", "-", 
              RowBox[{"70", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "-", 
              RowBox[{"9", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "+", 
              RowBox[{"18", " ", 
               SuperscriptBox["\[Mu]", "6"]}]}], ")"}]}]}], ")"}], " ", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "+", "\[Delta]"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"18", "-", 
           RowBox[{"36", " ", 
            SuperscriptBox["\[Delta]", "7"]}], "-", 
           RowBox[{"6", " ", 
            SuperscriptBox["\[Delta]", "8"]}], "-", 
           RowBox[{"38", " ", 
            SuperscriptBox["\[Mu]", "2"]}], "+", 
           RowBox[{"14", " ", 
            SuperscriptBox["\[Mu]", "4"]}], "+", 
           RowBox[{"15", " ", 
            SuperscriptBox["\[Mu]", "6"]}], "-", 
           RowBox[{"6", " ", 
            SuperscriptBox["\[Mu]", "8"]}], "+", 
           RowBox[{"24", " ", 
            SuperscriptBox["\[Delta]", "6"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", 
              SuperscriptBox["\[Mu]", "2"]}], ")"}]}], "+", 
           RowBox[{"12", " ", 
            SuperscriptBox["\[Delta]", "5"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"9", " ", 
               SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"180", "+", 
              RowBox[{"159", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "-", 
              RowBox[{"36", " ", 
               SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}], "-", 
           RowBox[{"6", " ", 
            SuperscriptBox["\[Delta]", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "54"}], "-", 
              RowBox[{"5", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"18", " ", 
               SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Delta]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"132", "-", 
              RowBox[{"73", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "-", 
              RowBox[{"51", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "+", 
              RowBox[{"12", " ", 
               SuperscriptBox["\[Mu]", "6"]}]}], ")"}]}], "+", 
           RowBox[{"2", " ", "\[Delta]", " ", 
            RowBox[{"(", 
             RowBox[{"54", "-", 
              RowBox[{"70", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "-", 
              RowBox[{"9", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "+", 
              RowBox[{"18", " ", 
               SuperscriptBox["\[Mu]", "6"]}]}], ")"}]}]}], ")"}], " ", 
         RowBox[{"Log", "[", "\[Mu]", "]"}]}]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"slope", " ", "in", " ", "\[Chi]PT"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"slope\[Gamma]0NLOloops", "=", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"25920", " ", 
        SuperscriptBox["f\[Pi]", "2"], " ", 
        SuperscriptBox["Mp", "2"], " ", 
        SuperscriptBox["M\[CapitalDelta]", "2"], " ", 
        SuperscriptBox["\[Pi]", "3"]}]], 
      SuperscriptBox["e", "2"], " ", 
      SuperscriptBox["hA", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox["759", "2"], "-", 
        RowBox[{"282", " ", "\[Delta]"}], "-", 
        RowBox[{"7340", " ", 
         SuperscriptBox["\[Delta]", "2"]}], "-", 
        RowBox[{"17622", " ", 
         SuperscriptBox["\[Delta]", "3"]}], "-", 
        RowBox[{"18180", " ", 
         SuperscriptBox["\[Delta]", "4"]}], "-", 
        RowBox[{"8844", " ", 
         SuperscriptBox["\[Delta]", "5"]}], "-", 
        RowBox[{"1656", " ", 
         SuperscriptBox["\[Delta]", "6"]}], "+", 
        RowBox[{"2258", " ", 
         SuperscriptBox["\[Mu]", "2"]}], "+", 
        RowBox[{"11976", " ", "\[Delta]", " ", 
         SuperscriptBox["\[Mu]", "2"]}], "+", 
        RowBox[{"22524", " ", 
         SuperscriptBox["\[Delta]", "2"], " ", 
         SuperscriptBox["\[Mu]", "2"]}], "+", 
        RowBox[{"17688", " ", 
         SuperscriptBox["\[Delta]", "3"], " ", 
         SuperscriptBox["\[Mu]", "2"]}], "+", 
        RowBox[{"4968", " ", 
         SuperscriptBox["\[Delta]", "4"], " ", 
         SuperscriptBox["\[Mu]", "2"]}], "-", 
        RowBox[{"4344", " ", 
         SuperscriptBox["\[Mu]", "4"]}], "-", 
        RowBox[{"8844", " ", "\[Delta]", " ", 
         SuperscriptBox["\[Mu]", "4"]}], "-", 
        RowBox[{"4968", " ", 
         SuperscriptBox["\[Delta]", "2"], " ", 
         SuperscriptBox["\[Mu]", "4"]}], "+", 
        RowBox[{"1656", " ", 
         SuperscriptBox["\[Mu]", "6"]}], "+", 
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "166"}], "-", 
           RowBox[{"539", " ", 
            SuperscriptBox["\[Delta]", "3"]}], "-", 
           RowBox[{"139", " ", 
            SuperscriptBox["\[Delta]", "4"]}], "+", 
           RowBox[{"283", " ", 
            SuperscriptBox["\[Mu]", "2"]}], "-", 
           RowBox[{"139", " ", 
            SuperscriptBox["\[Mu]", "4"]}], "+", 
           RowBox[{"7", " ", "\[Delta]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "82"}], "+", 
              RowBox[{"77", " ", 
               SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "807"}], "+", 
              RowBox[{"278", " ", 
               SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}]}], ")"}]}], "-", 
        RowBox[{
         FractionBox["1", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "\[Delta]"}], ")"}], "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[Delta]", "2"], "-", 
             SuperscriptBox["\[Mu]", "2"]}], ")"}]}]], "4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"629", " ", 
            SuperscriptBox["\[Delta]", "17"]}], "+", 
           RowBox[{"37", " ", 
            SuperscriptBox["\[Delta]", "18"]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "15"], " ", 
            RowBox[{"(", 
             RowBox[{"23690", "-", 
              RowBox[{"5032", " ", 
               SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "16"], " ", 
            RowBox[{"(", 
             RowBox[{"4934", "-", 
              RowBox[{"333", " ", 
               SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Delta]", "14"], " ", 
            RowBox[{"(", 
             RowBox[{"38923", "-", 
              RowBox[{"17516", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"666", " ", 
               SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "13"], " ", 
            RowBox[{"(", 
             RowBox[{"185354", "-", 
              RowBox[{"148995", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"17612", " ", 
               SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}], "-", 
           RowBox[{"28", " ", 
            SuperscriptBox["\[Delta]", "12"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "11788"}], "+", 
              RowBox[{"15451", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "-", 
              RowBox[{"3824", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "+", 
              RowBox[{"111", " ", 
               SuperscriptBox["\[Mu]", "6"]}]}], ")"}]}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Delta]", "11"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "111738"}], "+", 
              RowBox[{"226837", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "-", 
              RowBox[{"99120", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "+", 
              RowBox[{"8806", " ", 
               SuperscriptBox["\[Mu]", "6"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "10"], " ", 
            RowBox[{"(", 
             RowBox[{"462981", "-", 
              RowBox[{"1417404", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"998039", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"183064", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"4662", " ", 
               SuperscriptBox["\[Mu]", "8"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "9"], " ", 
            RowBox[{"(", 
             RowBox[{"365581", "-", 
              RowBox[{"1675014", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"1804049", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"576625", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"44030", " ", 
               SuperscriptBox["\[Mu]", "8"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "8"], " ", 
            RowBox[{"(", 
             RowBox[{"217058", "-", 
              RowBox[{"1504185", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"2409894", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"1225385", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"189980", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "-", 
              RowBox[{"4662", " ", 
               SuperscriptBox["\[Mu]", "10"]}]}], ")"}]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Delta]", "7"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "47155"}], "+", 
              RowBox[{"510498", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "-", 
              RowBox[{"1204962", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "+", 
              RowBox[{"924898", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "-", 
              RowBox[{"246225", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "+", 
              RowBox[{"17612", " ", 
               SuperscriptBox["\[Mu]", "10"]}]}], ")"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Delta]", "6"], " ", 
            RowBox[{"(", 
             RowBox[{"14284", "-", 
              RowBox[{"257726", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"902895", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"1016314", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"424550", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "-", 
              RowBox[{"60452", " ", 
               SuperscriptBox["\[Mu]", "10"]}], "+", 
              RowBox[{"1554", " ", 
               SuperscriptBox["\[Mu]", "12"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "5"], " ", 
            RowBox[{"(", 
             RowBox[{"5516", "-", 
              RowBox[{"187747", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"1003338", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"1636998", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"1018264", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "-", 
              RowBox[{"244965", " ", 
               SuperscriptBox["\[Mu]", "10"]}], "+", 
              RowBox[{"17612", " ", 
               SuperscriptBox["\[Mu]", "12"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"560", "-", 
              RowBox[{"46782", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"403592", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"958290", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"861600", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "-", 
              RowBox[{"320726", " ", 
               SuperscriptBox["\[Mu]", "10"]}], "+", 
              RowBox[{"44912", " ", 
               SuperscriptBox["\[Mu]", "12"]}], "-", 
              RowBox[{"1332", " ", 
               SuperscriptBox["\[Mu]", "14"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Mu]", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"74", "-", 
              RowBox[{"1449", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"5796", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"9006", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"6730", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "-", 
              RowBox[{"2589", " ", 
               SuperscriptBox["\[Mu]", "10"]}], "+", 
              RowBox[{"494", " ", 
               SuperscriptBox["\[Mu]", "12"]}], "-", 
              RowBox[{"37", " ", 
               SuperscriptBox["\[Mu]", "14"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "2"], " ", 
            SuperscriptBox["\[Mu]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "568"}], "+", 
              RowBox[{"20127", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "-", 
              RowBox[{"110796", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "+", 
              RowBox[{"202710", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "-", 
              RowBox[{"158256", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "+", 
              RowBox[{"56343", " ", 
               SuperscriptBox["\[Mu]", "10"]}], "-", 
              RowBox[{"8392", " ", 
               SuperscriptBox["\[Mu]", "12"]}], "+", 
              RowBox[{"333", " ", 
               SuperscriptBox["\[Mu]", "14"]}]}], ")"}]}], "+", 
           RowBox[{"\[Delta]", " ", 
            SuperscriptBox["\[Mu]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "12"}], "+", 
              RowBox[{"1985", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "-", 
              RowBox[{"18669", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "+", 
              RowBox[{"49518", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "-", 
              RowBox[{"54384", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "+", 
              RowBox[{"28197", " ", 
               SuperscriptBox["\[Mu]", "10"]}], "-", 
              RowBox[{"6855", " ", 
               SuperscriptBox["\[Mu]", "12"]}], "+", 
              RowBox[{"629", " ", 
               SuperscriptBox["\[Mu]", "14"]}]}], ")"}]}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Delta]", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4"}], "+", 
              RowBox[{"1810", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "-", 
              RowBox[{"28133", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "+", 
              RowBox[{"99351", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "-", 
              RowBox[{"127380", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "+", 
              RowBox[{"69680", " ", 
               SuperscriptBox["\[Mu]", "10"]}], "-", 
              RowBox[{"16205", " ", 
               SuperscriptBox["\[Mu]", "12"]}], "+", 
              RowBox[{"1258", " ", 
               SuperscriptBox["\[Mu]", "14"]}]}], ")"}]}]}], ")"}]}], "-", 
        RowBox[{
         FractionBox["1", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox["\[Delta]", "2"]}], " ", 
            SuperscriptBox["\[Mu]", "4"]}], "+", 
           SuperscriptBox["\[Mu]", "6"]}]], "4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"629", " ", 
            SuperscriptBox["\[Delta]", "17"]}], "+", 
           RowBox[{"37", " ", 
            SuperscriptBox["\[Delta]", "18"]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "15"], " ", 
            RowBox[{"(", 
             RowBox[{"24245", "-", 
              RowBox[{"5032", " ", 
               SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "16"], " ", 
            RowBox[{"(", 
             RowBox[{"4971", "-", 
              RowBox[{"333", " ", 
               SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Delta]", "14"], " ", 
            RowBox[{"(", 
             RowBox[{"40835", "-", 
              RowBox[{"17664", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"666", " ", 
               SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Delta]", "13"], " ", 
            RowBox[{"(", 
             RowBox[{"50349", "-", 
              RowBox[{"38220", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"4403", " ", 
               SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "11"], " ", 
            RowBox[{"(", 
             RowBox[{"540782", "-", 
              RowBox[{"993018", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"408135", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"35224", " ", 
               SuperscriptBox["\[Mu]", "6"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "12"], " ", 
            RowBox[{"(", 
             RowBox[{"375826", "-", 
              RowBox[{"456029", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"108108", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"3108", " ", 
               SuperscriptBox["\[Mu]", "6"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "10"], " ", 
            RowBox[{"(", 
             RowBox[{"605385", "-", 
              RowBox[{"1630068", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"1058141", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"185136", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"4662", " ", 
               SuperscriptBox["\[Mu]", "8"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "9"], " ", 
            RowBox[{"(", 
             RowBox[{"527725", "-", 
              RowBox[{"2052886", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"1991769", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"596050", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"44030", " ", 
               SuperscriptBox["\[Mu]", "8"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "7"], " ", 
            RowBox[{"(", 
             RowBox[{"182505", "-", 
              RowBox[{"1502028", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"3000206", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"2064816", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"511875", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "-", 
              RowBox[{"35224", " ", 
               SuperscriptBox["\[Mu]", "10"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "8"], " ", 
            RowBox[{"(", 
             RowBox[{"355751", "-", 
              RowBox[{"1998315", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"2805099", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"1308720", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"192570", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "-", 
              RowBox[{"4662", " ", 
               SuperscriptBox["\[Mu]", "10"]}]}], ")"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Delta]", "6"], " ", 
            RowBox[{"(", 
             RowBox[{"34618", "-", 
              RowBox[{"431816", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"1223235", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"1201024", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"457800", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "-", 
              RowBox[{"61488", " ", 
               SuperscriptBox["\[Mu]", "10"]}], "+", 
              RowBox[{"1554", " ", 
               SuperscriptBox["\[Mu]", "12"]}]}], ")"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Delta]", "5"], " ", 
            RowBox[{"(", 
             RowBox[{"9245", "-", 
              RowBox[{"186270", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"755919", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"1039456", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"576537", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "-", 
              RowBox[{"128310", " ", 
               SuperscriptBox["\[Mu]", "10"]}], "+", 
              RowBox[{"8806", " ", 
               SuperscriptBox["\[Mu]", "12"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "3"], " ", 
            RowBox[{"(", 
             RowBox[{"292", "-", 
              RowBox[{"25010", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"231231", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"618552", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"664840", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "-", 
              RowBox[{"322062", " ", 
               SuperscriptBox["\[Mu]", "10"]}], "+", 
              RowBox[{"68705", " ", 
               SuperscriptBox["\[Mu]", "12"]}], "-", 
              RowBox[{"5032", " ", 
               SuperscriptBox["\[Mu]", "14"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"3180", "-", 
              RowBox[{"116583", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"696066", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"1331820", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"1038840", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "-", 
              RowBox[{"350525", " ", 
               SuperscriptBox["\[Mu]", "10"]}], "+", 
              RowBox[{"45948", " ", 
               SuperscriptBox["\[Mu]", "12"]}], "-", 
              RowBox[{"1332", " ", 
               SuperscriptBox["\[Mu]", "14"]}]}], ")"}]}], "+", 
           RowBox[{"\[Delta]", " ", 
            SuperscriptBox["\[Mu]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "222"}], "+", 
              RowBox[{"7245", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "-", 
              RowBox[{"40572", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "+", 
              RowBox[{"81054", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "-", 
              RowBox[{"74030", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "+", 
              RowBox[{"33657", " ", 
               SuperscriptBox["\[Mu]", "10"]}], "-", 
              RowBox[{"7410", " ", 
               SuperscriptBox["\[Mu]", "12"]}], "+", 
              RowBox[{"629", " ", 
               SuperscriptBox["\[Mu]", "14"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Mu]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4"}], "+", 
              RowBox[{"471", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "-", 
              RowBox[{"4116", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "+", 
              RowBox[{"11298", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "-", 
              RowBox[{"13950", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "+", 
              RowBox[{"8899", " ", 
               SuperscriptBox["\[Mu]", "10"]}], "-", 
              RowBox[{"3046", " ", 
               SuperscriptBox["\[Mu]", "12"]}], "+", 
              RowBox[{"531", " ", 
               SuperscriptBox["\[Mu]", "14"]}], "-", 
              RowBox[{"37", " ", 
               SuperscriptBox["\[Mu]", "16"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"8", "-", 
              RowBox[{"3324", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"52353", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"199248", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"292230", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "-", 
              RowBox[{"196548", " ", 
               SuperscriptBox["\[Mu]", "10"]}], "+", 
              RowBox[{"62909", " ", 
               SuperscriptBox["\[Mu]", "12"]}], "-", 
              RowBox[{"8688", " ", 
               SuperscriptBox["\[Mu]", "14"]}], "+", 
              RowBox[{"333", " ", 
               SuperscriptBox["\[Mu]", "16"]}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{
           SuperscriptBox["\[Mu]", "4"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["\[Delta]", "2"], "-", 
              SuperscriptBox["\[Mu]", "2"]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "-", 
             RowBox[{"4", " ", "\[Delta]"}], "-", 
             SuperscriptBox["\[Delta]", "2"], "+", 
             SuperscriptBox["\[Mu]", "2"]}], ")"}]}]], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3108", " ", 
            SuperscriptBox["\[Delta]", "21"]}], "+", 
           RowBox[{"148", " ", 
            SuperscriptBox["\[Delta]", "22"]}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Delta]", "20"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "7635"}], "+", 
              RowBox[{"407", " ", 
               SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "-", 
           RowBox[{"20", " ", 
            SuperscriptBox["\[Delta]", "19"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "9329"}], "+", 
              RowBox[{"1554", " ", 
               SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "18"], " ", 
            RowBox[{"(", 
             RowBox[{"794136", "-", 
              RowBox[{"278254", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"8140", " ", 
               SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "17"], " ", 
            RowBox[{"(", 
             RowBox[{"2500224", "-", 
              RowBox[{"1552741", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"139860", " ", 
               SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "16"], " ", 
            RowBox[{"(", 
             RowBox[{"6032360", "-", 
              RowBox[{"6052791", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"1129986", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"24420", " ", 
               SuperscriptBox["\[Mu]", "6"]}]}], ")"}]}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Delta]", "15"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2849670"}], "+", 
              RowBox[{"4375019", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "-", 
              RowBox[{"1426262", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "+", 
              RowBox[{"93240", " ", 
               SuperscriptBox["\[Mu]", "6"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "14"], " ", 
            RowBox[{"(", 
             RowBox[{"17087268", "-", 
              RowBox[{"38872139", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"20164872", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"2687544", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"48840", " ", 
               SuperscriptBox["\[Mu]", "8"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "13"], " ", 
            RowBox[{"(", 
             RowBox[{"20449572", "-", 
              RowBox[{"67761837", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"52947231", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"12131308", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"652680", " ", 
               SuperscriptBox["\[Mu]", "8"]}]}], ")"}]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Delta]", "12"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "9776382"}], "+", 
              RowBox[{"46913303", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "-", 
              RowBox[{"53440955", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "+", 
              RowBox[{"19191690", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "-", 
              RowBox[{"2066568", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "+", 
              RowBox[{"34188", " ", 
               SuperscriptBox["\[Mu]", "10"]}]}], ")"}]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Delta]", "11"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "7432818"}], "+", 
              RowBox[{"51862306", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "-", 
              RowBox[{"84620865", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "+", 
              RowBox[{"45097167", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "-", 
              RowBox[{"8213128", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "+", 
              RowBox[{"391608", " ", 
               SuperscriptBox["\[Mu]", "10"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "10"], " ", 
            RowBox[{"(", 
             RowBox[{"8889040", "-", 
              RowBox[{"91461108", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"212461560", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"162608605", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"45733128", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "-", 
              RowBox[{"4275684", " ", 
               SuperscriptBox["\[Mu]", "10"]}], "+", 
              RowBox[{"68376", " ", 
               SuperscriptBox["\[Mu]", "12"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "9"], " ", 
            RowBox[{"(", 
             RowBox[{"4101816", "-", 
              RowBox[{"63874783", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"212188261", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"229016577", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"94250185", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "-", 
              RowBox[{"14655550", " ", 
               SuperscriptBox["\[Mu]", "10"]}], "+", 
              RowBox[{"652680", " ", 
               SuperscriptBox["\[Mu]", "12"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "8"], " ", 
            RowBox[{"(", 
             RowBox[{"1416336", "-", 
              RowBox[{"34838467", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"168110418", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"254069904", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"148074040", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "-", 
              RowBox[{"35051226", " ", 
               SuperscriptBox["\[Mu]", "10"]}], "+", 
              RowBox[{"2993004", " ", 
               SuperscriptBox["\[Mu]", "12"]}], "-", 
              RowBox[{"48840", " ", 
               SuperscriptBox["\[Mu]", "14"]}]}], ")"}]}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Delta]", "7"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "86972"}], "+", 
              RowBox[{"3624771", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "-", 
              RowBox[{"26173317", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "+", 
              RowBox[{"55547953", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "-", 
              RowBox[{"44982987", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "+", 
              RowBox[{"15377976", " ", 
               SuperscriptBox["\[Mu]", "10"]}], "-", 
              RowBox[{"2147474", " ", 
               SuperscriptBox["\[Mu]", "12"]}], "+", 
              RowBox[{"93240", " ", 
               SuperscriptBox["\[Mu]", "14"]}]}], ")"}]}], "+", 
           RowBox[{"\[Delta]", " ", 
            SuperscriptBox["\[Mu]", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"4884", "-", 
              RowBox[{"247839", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"1599861", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"3446388", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"3370376", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "-", 
              RowBox[{"1694427", " ", 
               SuperscriptBox["\[Mu]", "10"]}], "+", 
              RowBox[{"451479", " ", 
               SuperscriptBox["\[Mu]", "12"]}], "-", 
              RowBox[{"60101", " ", 
               SuperscriptBox["\[Mu]", "14"]}], "+", 
              RowBox[{"3108", " ", 
               SuperscriptBox["\[Mu]", "16"]}]}], ")"}]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Delta]", "3"], " ", 
            SuperscriptBox["\[Mu]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"4142", "-", 
              RowBox[{"427793", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"4739253", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"14219391", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"16965795", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "-", 
              RowBox[{"9479445", " ", 
               SuperscriptBox["\[Mu]", "10"]}], "+", 
              RowBox[{"2603803", " ", 
               SuperscriptBox["\[Mu]", "12"]}], "-", 
              RowBox[{"333694", " ", 
               SuperscriptBox["\[Mu]", "14"]}], "+", 
              RowBox[{"15540", " ", 
               SuperscriptBox["\[Mu]", "16"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "6"], " ", 
            RowBox[{"(", 
             RowBox[{"55584", "-", 
              RowBox[{"4437971", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"50413496", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"152253357", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"169794584", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "-", 
              RowBox[{"81135605", " ", 
               SuperscriptBox["\[Mu]", "10"]}], "+", 
              RowBox[{"17019576", " ", 
               SuperscriptBox["\[Mu]", "12"]}], "-", 
              RowBox[{"1384536", " ", 
               SuperscriptBox["\[Mu]", "14"]}], "+", 
              RowBox[{"24420", " ", 
               SuperscriptBox["\[Mu]", "16"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "5"], " ", 
            RowBox[{"(", 
             RowBox[{"4800", "-", 
              RowBox[{"941135", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"18288393", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"80675775", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"123839805", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "-", 
              RowBox[{"81058407", " ", 
               SuperscriptBox["\[Mu]", "10"]}], "+", 
              RowBox[{"24264801", " ", 
               SuperscriptBox["\[Mu]", "12"]}], "-", 
              RowBox[{"3175468", " ", 
               SuperscriptBox["\[Mu]", "14"]}], "+", 
              RowBox[{"139860", " ", 
               SuperscriptBox["\[Mu]", "16"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Mu]", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"96", "-", 
              RowBox[{"17220", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"163728", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"467193", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"594780", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "-", 
              RowBox[{"397192", " ", 
               SuperscriptBox["\[Mu]", "10"]}], "+", 
              RowBox[{"148540", " ", 
               SuperscriptBox["\[Mu]", "12"]}], "-", 
              RowBox[{"31143", " ", 
               SuperscriptBox["\[Mu]", "14"]}], "+", 
              RowBox[{"3394", " ", 
               SuperscriptBox["\[Mu]", "16"]}], "-", 
              RowBox[{"148", " ", 
               SuperscriptBox["\[Mu]", "18"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "2"], " ", 
            SuperscriptBox["\[Mu]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "144"}], "+", 
              RowBox[{"92700", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "-", 
              RowBox[{"1925415", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "+", 
              RowBox[{"8347992", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "-", 
              RowBox[{"13393329", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "+", 
              RowBox[{"9963756", " ", 
               SuperscriptBox["\[Mu]", "10"]}], "-", 
              RowBox[{"3749315", " ", 
               SuperscriptBox["\[Mu]", "12"]}], "+", 
              RowBox[{"711840", " ", 
               SuperscriptBox["\[Mu]", "14"]}], "-", 
              RowBox[{"61086", " ", 
               SuperscriptBox["\[Mu]", "16"]}], "+", 
              RowBox[{"1628", " ", 
               SuperscriptBox["\[Mu]", "18"]}]}], ")"}]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Delta]", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "64"}], "+", 
              RowBox[{"62262", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "-", 
              RowBox[{"2400561", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "+", 
              RowBox[{"16170084", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "-", 
              RowBox[{"34424916", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "+", 
              RowBox[{"30506733", " ", 
               SuperscriptBox["\[Mu]", "10"]}], "-", 
              RowBox[{"12614407", " ", 
               SuperscriptBox["\[Mu]", "12"]}], "+", 
              RowBox[{"2452506", " ", 
               SuperscriptBox["\[Mu]", "14"]}], "-", 
              RowBox[{"198522", " ", 
               SuperscriptBox["\[Mu]", "16"]}], "+", 
              RowBox[{"4070", " ", 
               SuperscriptBox["\[Mu]", "18"]}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "\[Delta]"}], ")"}], "4"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["\[Delta]", "2"], "-", 
              SuperscriptBox["\[Mu]", "2"]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{"4", "+", 
             RowBox[{"4", " ", "\[Delta]"}], "+", 
             SuperscriptBox["\[Delta]", "2"], "-", 
             SuperscriptBox["\[Mu]", "2"]}], ")"}]}]], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3108", " ", 
            SuperscriptBox["\[Delta]", "21"]}], "+", 
           RowBox[{"148", " ", 
            SuperscriptBox["\[Delta]", "22"]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "19"], " ", 
            RowBox[{"(", 
             RowBox[{"170511", "-", 
              RowBox[{"31080", " ", 
               SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "20"], " ", 
            RowBox[{"(", 
             RowBox[{"29714", "-", 
              RowBox[{"1628", " ", 
               SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "18"], " ", 
            RowBox[{"(", 
             RowBox[{"648887", "-", 
              RowBox[{"269994", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"8140", " ", 
               SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Delta]", "17"], " ", 
            RowBox[{"(", 
             RowBox[{"845381", "-", 
              RowBox[{"704060", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"69930", " ", 
               SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "15"], " ", 
            RowBox[{"(", 
             RowBox[{"2657725", "-", 
              RowBox[{"11614488", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"5126564", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"372960", " ", 
               SuperscriptBox["\[Mu]", "6"]}]}], ")"}]}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["\[Delta]", "16"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "973655"}], "+", 
              RowBox[{"1625746", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "-", 
              RowBox[{"364272", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "+", 
              RowBox[{"8140", " ", 
               SuperscriptBox["\[Mu]", "6"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "14"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1462696"}], "-", 
              RowBox[{"18571235", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"15989412", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"2588424", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"48840", " ", 
               SuperscriptBox["\[Mu]", "8"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "13"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "9851524"}], "-", 
              RowBox[{"16651752", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"34413051", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"10781512", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"652680", " ", 
               SuperscriptBox["\[Mu]", "8"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "11"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "23077399"}], "+", 
              RowBox[{"37890592", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"43632483", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"57256730", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"14401562", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "-", 
              RowBox[{"783216", " ", 
               SuperscriptBox["\[Mu]", "10"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "12"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "18893980"}], "+", 
              RowBox[{"3227619", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"50325652", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"29869728", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"3959676", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "-", 
              RowBox[{"68376", " ", 
               SuperscriptBox["\[Mu]", "10"]}]}], ")"}]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["\[Delta]", "10"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "6686659"}], "+", 
              RowBox[{"22916076", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"934870", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"25117307", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"11602094", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "-", 
              RowBox[{"1355844", " ", 
               SuperscriptBox["\[Mu]", "10"]}], "+", 
              RowBox[{"22792", " ", 
               SuperscriptBox["\[Mu]", "12"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "9"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "12726310"}], "+", 
              RowBox[{"76834680", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "-", 
              RowBox[{"55491815", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"61688192", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"58241625", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "-", 
              RowBox[{"12630856", " ", 
               SuperscriptBox["\[Mu]", "10"]}], "+", 
              RowBox[{"652680", " ", 
               SuperscriptBox["\[Mu]", "12"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "7"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1878069"}], "+", 
              RowBox[{"34723608", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "-", 
              RowBox[{"95257791", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "+", 
              RowBox[{"37275292", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"50442603", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "-", 
              RowBox[{"36835812", " ", 
               SuperscriptBox["\[Mu]", "10"]}], "+", 
              RowBox[{"7240100", " ", 
               SuperscriptBox["\[Mu]", "12"]}], "-", 
              RowBox[{"372960", " ", 
               SuperscriptBox["\[Mu]", "14"]}]}], ")"}]}], "-", 
           RowBox[{
            SuperscriptBox["\[Delta]", "8"], " ", 
            RowBox[{"(", 
             RowBox[{"5845379", "-", 
              RowBox[{"60545648", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"95375712", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "+", 
              RowBox[{"14674657", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "-", 
              RowBox[{"67400500", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "+", 
              RowBox[{"25968012", " ", 
               SuperscriptBox["\[Mu]", "10"]}], "-", 
              RowBox[{"2819544", " ", 
               SuperscriptBox["\[Mu]", "12"]}], "+", 
              RowBox[{"48840", " ", 
               SuperscriptBox["\[Mu]", "14"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "6"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "392906"}], "+", 
              RowBox[{"14441853", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "-", 
              RowBox[{"65690626", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "+", 
              RowBox[{"61790603", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"16947336", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "-", 
              RowBox[{"36176645", " ", 
               SuperscriptBox["\[Mu]", "10"]}], "+", 
              RowBox[{"12193188", " ", 
               SuperscriptBox["\[Mu]", "12"]}], "-", 
              RowBox[{"1285416", " ", 
               SuperscriptBox["\[Mu]", "14"]}], "+", 
              RowBox[{"24420", " ", 
               SuperscriptBox["\[Mu]", "16"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "5"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "45988"}], "+", 
              RowBox[{"4236088", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "-", 
              RowBox[{"32485671", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "+", 
              RowBox[{"53105838", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "-", 
              RowBox[{"10116651", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "-", 
              RowBox[{"23559432", " ", 
               SuperscriptBox["\[Mu]", "10"]}], "+", 
              RowBox[{"13992133", " ", 
               SuperscriptBox["\[Mu]", "12"]}], "-", 
              RowBox[{"2596984", " ", 
               SuperscriptBox["\[Mu]", "14"]}], "+", 
              RowBox[{"139860", " ", 
               SuperscriptBox["\[Mu]", "16"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "3"], " ", 
            RowBox[{"(", 
             RowBox[{"32", "+", 
              RowBox[{"96456", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "-", 
              RowBox[{"2817779", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "+", 
              RowBox[{"11702586", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "-", 
              RowBox[{"12395334", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "+", 
              RowBox[{"30870", " ", 
               SuperscriptBox["\[Mu]", "10"]}], "+", 
              RowBox[{"5687845", " ", 
               SuperscriptBox["\[Mu]", "12"]}], "-", 
              RowBox[{"2862666", " ", 
               SuperscriptBox["\[Mu]", "14"]}], "+", 
              RowBox[{"522767", " ", 
               SuperscriptBox["\[Mu]", "16"]}], "-", 
              RowBox[{"31080", " ", 
               SuperscriptBox["\[Mu]", "18"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Mu]", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1836"}], "+", 
              RowBox[{"38649", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "-", 
              RowBox[{"133647", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "+", 
              RowBox[{"132981", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"6416", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "-", 
              RowBox[{"86775", " ", 
               SuperscriptBox["\[Mu]", "10"]}], "+", 
              RowBox[{"58411", " ", 
               SuperscriptBox["\[Mu]", "12"]}], "-", 
              RowBox[{"17582", " ", 
               SuperscriptBox["\[Mu]", "14"]}], "+", 
              RowBox[{"2568", " ", 
               SuperscriptBox["\[Mu]", "16"]}], "-", 
              RowBox[{"148", " ", 
               SuperscriptBox["\[Mu]", "18"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "2"], " ", 
            SuperscriptBox["\[Mu]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"5244", "-", 
              RowBox[{"452238", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"3051297", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"5027553", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"1696131", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "+", 
              RowBox[{"1782398", " ", 
               SuperscriptBox["\[Mu]", "10"]}], "-", 
              RowBox[{"1576007", " ", 
               SuperscriptBox["\[Mu]", "12"]}], "+", 
              RowBox[{"458103", " ", 
               SuperscriptBox["\[Mu]", "14"]}], "-", 
              RowBox[{"52826", " ", 
               SuperscriptBox["\[Mu]", "16"]}], "+", 
              RowBox[{"1628", " ", 
               SuperscriptBox["\[Mu]", "18"]}]}], ")"}]}], "+", 
           RowBox[{"\[Delta]", " ", 
            SuperscriptBox["\[Mu]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"48", "-", 
              RowBox[{"42528", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"492060", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"1197033", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"790746", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "+", 
              RowBox[{"263236", " ", 
               SuperscriptBox["\[Mu]", "10"]}], "-", 
              RowBox[{"521280", " ", 
               SuperscriptBox["\[Mu]", "12"]}], "+", 
              RowBox[{"232125", " ", 
               SuperscriptBox["\[Mu]", "14"]}], "-", 
              RowBox[{"44032", " ", 
               SuperscriptBox["\[Mu]", "16"]}], "+", 
              RowBox[{"3108", " ", 
               SuperscriptBox["\[Mu]", "18"]}]}], ")"}]}], "-", 
           RowBox[{
            SuperscriptBox["\[Delta]", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"1928", "-", 
              RowBox[{"827535", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"11483844", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"30104967", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"17971686", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "+", 
              RowBox[{"8537835", " ", 
               SuperscriptBox["\[Mu]", "10"]}], "-", 
              RowBox[{"10970280", " ", 
               SuperscriptBox["\[Mu]", "12"]}], "+", 
              RowBox[{"3363312", " ", 
               SuperscriptBox["\[Mu]", "14"]}], "-", 
              RowBox[{"359874", " ", 
               SuperscriptBox["\[Mu]", "16"]}], "+", 
              RowBox[{"8140", " ", 
               SuperscriptBox["\[Mu]", "18"]}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{
           SuperscriptBox["\[Mu]", "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"4", "+", 
              RowBox[{"4", " ", "\[Delta]"}], "+", 
              SuperscriptBox["\[Delta]", "2"], "-", 
              SuperscriptBox["\[Mu]", "2"]}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox["\[Delta]", "2"]}], "+", 
              SuperscriptBox["\[Mu]", "2"]}], ")"}], "3"]}]], "3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4871", " ", 
            SuperscriptBox["\[Delta]", "21"]}], "+", 
           RowBox[{"226", " ", 
            SuperscriptBox["\[Delta]", "22"]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "19"], " ", 
            RowBox[{"(", 
             RowBox[{"304460", "-", 
              RowBox[{"48710", " ", 
               SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "20"], " ", 
            RowBox[{"(", 
             RowBox[{"48949", "-", 
              RowBox[{"2486", " ", 
               SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "18"], " ", 
            RowBox[{"(", 
             RowBox[{"1312061", "-", 
              RowBox[{"444942", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"12430", " ", 
               SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "17"], " ", 
            RowBox[{"(", 
             RowBox[{"4154507", "-", 
              RowBox[{"2516488", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"219195", " ", 
               SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "16"], " ", 
            RowBox[{"(", 
             RowBox[{"9999838", "-", 
              RowBox[{"9869023", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"1801773", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"37290", " ", 
               SuperscriptBox["\[Mu]", "6"]}]}], ")"}]}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Delta]", "15"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4666862"}], "+", 
              RowBox[{"7118345", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "-", 
              RowBox[{"2292836", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "+", 
              RowBox[{"146130", " ", 
               SuperscriptBox["\[Mu]", "6"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "14"], " ", 
            RowBox[{"(", 
             RowBox[{"27320556", "-", 
              RowBox[{"62547347", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"32382286", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"4270152", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"74580", " ", 
               SuperscriptBox["\[Mu]", "8"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "13"], " ", 
            RowBox[{"(", 
             RowBox[{"31462317", "-", 
              RowBox[{"106752274", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"84153408", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"19312384", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"1022910", " ", 
               SuperscriptBox["\[Mu]", "8"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "12"], " ", 
            RowBox[{"(", 
             RowBox[{"28427441", "-", 
              RowBox[{"143095176", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"166580931", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"60556482", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"6537258", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "-", 
              RowBox[{"104412", " ", 
               SuperscriptBox["\[Mu]", "10"]}]}], ")"}]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Delta]", "11"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "9976754"}], "+", 
              RowBox[{"75576223", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "-", 
              RowBox[{"128122480", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "+", 
              RowBox[{"69815930", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "-", 
              RowBox[{"12918724", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "+", 
              RowBox[{"613746", " ", 
               SuperscriptBox["\[Mu]", "10"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "10"], " ", 
            RowBox[{"(", 
             RowBox[{"10676309", "-", 
              RowBox[{"125394852", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"309488916", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"244858325", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"70656488", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "-", 
              RowBox[{"6722100", " ", 
               SuperscriptBox["\[Mu]", "10"]}], "+", 
              RowBox[{"104412", " ", 
               SuperscriptBox["\[Mu]", "12"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "9"], " ", 
            RowBox[{"(", 
             RowBox[{"4215857", "-", 
              RowBox[{"80845684", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"294289922", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"332826602", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"141610990", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "-", 
              RowBox[{"22706320", " ", 
               SuperscriptBox["\[Mu]", "10"]}], "+", 
              RowBox[{"1022910", " ", 
               SuperscriptBox["\[Mu]", "12"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "8"], " ", 
            RowBox[{"(", 
             RowBox[{"1161356", "-", 
              RowBox[{"39740167", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"219397831", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"353848086", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"214746145", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "-", 
              RowBox[{"52803296", " ", 
               SuperscriptBox["\[Mu]", "10"]}], "+", 
              RowBox[{"4666242", " ", 
               SuperscriptBox["\[Mu]", "12"]}], "-", 
              RowBox[{"74580", " ", 
               SuperscriptBox["\[Mu]", "14"]}]}], ")"}]}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Delta]", "7"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "49990"}], "+", 
              RowBox[{"3609372", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "-", 
              RowBox[{"31696548", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "+", 
              RowBox[{"73641265", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "-", 
              RowBox[{"62635402", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "+", 
              RowBox[{"22319403", " ", 
               SuperscriptBox["\[Mu]", "10"]}], "-", 
              RowBox[{"3262532", " ", 
               SuperscriptBox["\[Mu]", "12"]}], "+", 
              RowBox[{"146130", " ", 
               SuperscriptBox["\[Mu]", "14"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Mu]", "6"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "16172"}], "+", 
              RowBox[{"188389", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "-", 
              RowBox[{"555023", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "+", 
              RowBox[{"696174", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "-", 
              RowBox[{"454884", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "+", 
              RowBox[{"169545", " ", 
               SuperscriptBox["\[Mu]", "10"]}], "-", 
              RowBox[{"36833", " ", 
               SuperscriptBox["\[Mu]", "12"]}], "+", 
              RowBox[{"4401", " ", 
               SuperscriptBox["\[Mu]", "14"]}], "-", 
              RowBox[{"226", " ", 
               SuperscriptBox["\[Mu]", "16"]}]}], ")"}]}], "+", 
           RowBox[{"\[Delta]", " ", 
            SuperscriptBox["\[Mu]", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "408"}], "-", 
              RowBox[{"204638", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"1745979", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"4020870", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"3982466", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "-", 
              RowBox[{"2020542", " ", 
               SuperscriptBox["\[Mu]", "10"]}], "+", 
              RowBox[{"557775", " ", 
               SuperscriptBox["\[Mu]", "12"]}], "-", 
              RowBox[{"80808", " ", 
               SuperscriptBox["\[Mu]", "14"]}], "+", 
              RowBox[{"4871", " ", 
               SuperscriptBox["\[Mu]", "16"]}]}], ")"}]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Delta]", "3"], " ", 
            SuperscriptBox["\[Mu]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1076", "-", 
              RowBox[{"292598", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"4765534", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"16493148", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"20779109", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "-", 
              RowBox[{"11996256", " ", 
               SuperscriptBox["\[Mu]", "10"]}], "+", 
              RowBox[{"3446494", " ", 
               SuperscriptBox["\[Mu]", "12"]}], "-", 
              RowBox[{"475462", " ", 
               SuperscriptBox["\[Mu]", "14"]}], "+", 
              RowBox[{"24355", " ", 
               SuperscriptBox["\[Mu]", "16"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "6"], " ", 
            RowBox[{"(", 
             RowBox[{"16016", "-", 
              RowBox[{"3688131", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"55665046", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"190816823", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"226209066", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "-", 
              RowBox[{"112853733", " ", 
               SuperscriptBox["\[Mu]", "10"]}], "+", 
              RowBox[{"24850098", " ", 
               SuperscriptBox["\[Mu]", "12"]}], "-", 
              RowBox[{"2131848", " ", 
               SuperscriptBox["\[Mu]", "14"]}], "+", 
              RowBox[{"37290", " ", 
               SuperscriptBox["\[Mu]", "16"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "5"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "240"}], "-", 
              RowBox[{"609518", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"17981760", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"94860922", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"157541019", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "-", 
              RowBox[{"107847110", " ", 
               SuperscriptBox["\[Mu]", "10"]}], "+", 
              RowBox[{"33799160", " ", 
               SuperscriptBox["\[Mu]", "12"]}], "-", 
              RowBox[{"4698304", " ", 
               SuperscriptBox["\[Mu]", "14"]}], "+", 
              RowBox[{"219195", " ", 
               SuperscriptBox["\[Mu]", "16"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "2"], " ", 
            SuperscriptBox["\[Mu]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "96"}], "+", 
              RowBox[{"43008", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "-", 
              RowBox[{"1756877", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "+", 
              RowBox[{"9303837", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "-", 
              RowBox[{"15890341", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "+", 
              RowBox[{"12111486", " ", 
               SuperscriptBox["\[Mu]", "10"]}], "-", 
              RowBox[{"4689491", " ", 
               SuperscriptBox["\[Mu]", "12"]}], "+", 
              RowBox[{"942427", " ", 
               SuperscriptBox["\[Mu]", "14"]}], "-", 
              RowBox[{"88558", " ", 
               SuperscriptBox["\[Mu]", "16"]}], "+", 
              RowBox[{"2486", " ", 
               SuperscriptBox["\[Mu]", "18"]}]}], ")"}]}], "-", 
           RowBox[{
            SuperscriptBox["\[Delta]", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"64", "+", 
              RowBox[{"55932", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "-", 
              RowBox[{"4059663", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "+", 
              RowBox[{"35359402", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "-", 
              RowBox[{"83580570", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "+", 
              RowBox[{"77731878", " ", 
               SuperscriptBox["\[Mu]", "10"]}], "-", 
              RowBox[{"33452437", " ", 
               SuperscriptBox["\[Mu]", "12"]}], "+", 
              RowBox[{"6877726", " ", 
               SuperscriptBox["\[Mu]", "14"]}], "-", 
              RowBox[{"598977", " ", 
               SuperscriptBox["\[Mu]", "16"]}], "+", 
              RowBox[{"12430", " ", 
               SuperscriptBox["\[Mu]", "18"]}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "\[Delta]"}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["\[Delta]", "2"], "-", 
              SuperscriptBox["\[Mu]", "2"]}], ")"}], "3"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"4", "+", 
              RowBox[{"4", " ", "\[Delta]"}], "+", 
              SuperscriptBox["\[Delta]", "2"], "-", 
              SuperscriptBox["\[Mu]", "2"]}], ")"}], "2"]}]], "3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4871", " ", 
            SuperscriptBox["\[Delta]", "21"]}], "+", 
           RowBox[{"226", " ", 
            SuperscriptBox["\[Delta]", "22"]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "19"], " ", 
            RowBox[{"(", 
             RowBox[{"299822", "-", 
              RowBox[{"48710", " ", 
               SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "20"], " ", 
            RowBox[{"(", 
             RowBox[{"48763", "-", 
              RowBox[{"2486", " ", 
               SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "18"], " ", 
            RowBox[{"(", 
             RowBox[{"1261149", "-", 
              RowBox[{"443082", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"12430", " ", 
               SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "17"], " ", 
            RowBox[{"(", 
             RowBox[{"3823923", "-", 
              RowBox[{"2474746", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"219195", " ", 
               SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "15"], " ", 
            RowBox[{"(", 
             RowBox[{"14283886", "-", 
              RowBox[{"26070512", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"9004376", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"584520", " ", 
               SuperscriptBox["\[Mu]", "6"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "16"], " ", 
            RowBox[{"(", 
             RowBox[{"8569714", "-", 
              RowBox[{"9457105", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"1793403", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"37290", " ", 
               SuperscriptBox["\[Mu]", "6"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "14"], " ", 
            RowBox[{"(", 
             RowBox[{"17466032", "-", 
              RowBox[{"53210751", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"30919774", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"4247832", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"74580", " ", 
               SuperscriptBox["\[Mu]", "8"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "13"], " ", 
            RowBox[{"(", 
             RowBox[{"14909389", "-", 
              RowBox[{"81040388", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"76589684", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"18922792", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"1022910", " ", 
               SuperscriptBox["\[Mu]", "8"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "12"], " ", 
            RowBox[{"(", 
             RowBox[{"7502463", "-", 
              RowBox[{"91118066", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"140552343", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"57575994", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"6498198", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "-", 
              RowBox[{"104412", " ", 
               SuperscriptBox["\[Mu]", "10"]}]}], ")"}]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Delta]", "11"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "51605"}], "+", 
              RowBox[{"36258209", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "-", 
              RowBox[{"96414031", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "+", 
              RowBox[{"63098520", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "-", 
              RowBox[{"12626530", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "+", 
              RowBox[{"613746", " ", 
               SuperscriptBox["\[Mu]", "10"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "10"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3260547"}], "-", 
              RowBox[{"35624616", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"196186054", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"204668369", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"66833816", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "-", 
              RowBox[{"6675228", " ", 
               SuperscriptBox["\[Mu]", "10"]}], "+", 
              RowBox[{"104412", " ", 
               SuperscriptBox["\[Mu]", "12"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "9"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2820287"}], "-", 
              RowBox[{"3616682", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"142946558", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"247995732", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"126933250", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "-", 
              RowBox[{"22121932", " ", 
               SuperscriptBox["\[Mu]", "10"]}], "+", 
              RowBox[{"1022910", " ", 
               SuperscriptBox["\[Mu]", "12"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "8"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1258524"}], "+", 
              RowBox[{"9761635", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"66988911", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"223136076", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"177553005", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "-", 
              RowBox[{"49628684", " ", 
               SuperscriptBox["\[Mu]", "10"]}], "+", 
              RowBox[{"4627182", " ", 
               SuperscriptBox["\[Mu]", "12"]}], "-", 
              RowBox[{"74580", " ", 
               SuperscriptBox["\[Mu]", "14"]}]}], ")"}]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Delta]", "7"], " ", 
            RowBox[{"(", 
             RowBox[{"154467", "-", 
              RowBox[{"4312158", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "-", 
              RowBox[{"5581191", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "+", 
              RowBox[{"72435416", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "-", 
              RowBox[{"92287029", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "+", 
              RowBox[{"39614024", " ", 
               SuperscriptBox["\[Mu]", "10"]}], "-", 
              RowBox[{"6330268", " ", 
               SuperscriptBox["\[Mu]", "12"]}], "+", 
              RowBox[{"292260", " ", 
               SuperscriptBox["\[Mu]", "14"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "6"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "33708"}], "+", 
              RowBox[{"3759481", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "-", 
              RowBox[{"9760226", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"62556555", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"141755786", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "-", 
              RowBox[{"92102889", " ", 
               SuperscriptBox["\[Mu]", "10"]}], "+", 
              RowBox[{"23165730", " ", 
               SuperscriptBox["\[Mu]", "12"]}], "-", 
              RowBox[{"2109528", " ", 
               SuperscriptBox["\[Mu]", "14"]}], "+", 
              RowBox[{"37290", " ", 
               SuperscriptBox["\[Mu]", "16"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "5"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "520"}], "+", 
              RowBox[{"900700", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "-", 
              RowBox[{"9052500", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"12889388", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"78452159", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "-", 
              RowBox[{"78384188", " ", 
               SuperscriptBox["\[Mu]", "10"]}], "+", 
              RowBox[{"29620692", " ", 
               SuperscriptBox["\[Mu]", "12"]}], "-", 
              RowBox[{"4531336", " ", 
               SuperscriptBox["\[Mu]", "14"]}], "+", 
              RowBox[{"219195", " ", 
               SuperscriptBox["\[Mu]", "16"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "272"}], "+", 
              RowBox[{"86766", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "-", 
              RowBox[{"3796245", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "+", 
              RowBox[{"3221328", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"29419872", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "-", 
              RowBox[{"48327124", " ", 
               SuperscriptBox["\[Mu]", "10"]}], "+", 
              RowBox[{"26862961", " ", 
               SuperscriptBox["\[Mu]", "12"]}], "-", 
              RowBox[{"6341014", " ", 
               SuperscriptBox["\[Mu]", "14"]}], "+", 
              RowBox[{"590607", " ", 
               SuperscriptBox["\[Mu]", "16"]}], "-", 
              RowBox[{"12430", " ", 
               SuperscriptBox["\[Mu]", "18"]}]}], ")"}]}], "-", 
           RowBox[{
            SuperscriptBox["\[Mu]", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"456", "-", 
              RowBox[{"25498", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"58111", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "+", 
              RowBox[{"80867", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "-", 
              RowBox[{"285306", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "+", 
              RowBox[{"273702", " ", 
               SuperscriptBox["\[Mu]", "10"]}], "-", 
              RowBox[{"127929", " ", 
               SuperscriptBox["\[Mu]", "12"]}], "+", 
              RowBox[{"32211", " ", 
               SuperscriptBox["\[Mu]", "14"]}], "-", 
              RowBox[{"4215", " ", 
               SuperscriptBox["\[Mu]", "16"]}], "+", 
              RowBox[{"226", " ", 
               SuperscriptBox["\[Mu]", "18"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "2"], " ", 
            SuperscriptBox["\[Mu]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2232"}], "-", 
              RowBox[{"120636", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"1292839", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "+", 
              RowBox[{"107797", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "-", 
              RowBox[{"6015381", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "+", 
              RowBox[{"7447096", " ", 
               SuperscriptBox["\[Mu]", "10"]}], "-", 
              RowBox[{"3683943", " ", 
               SuperscriptBox["\[Mu]", "12"]}], "+", 
              RowBox[{"854539", " ", 
               SuperscriptBox["\[Mu]", "14"]}], "-", 
              RowBox[{"86698", " ", 
               SuperscriptBox["\[Mu]", "16"]}], "+", 
              RowBox[{"2486", " ", 
               SuperscriptBox["\[Mu]", "18"]}]}], ")"}]}], "+", 
           RowBox[{"\[Delta]", " ", 
            SuperscriptBox["\[Mu]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "96"}], "-", 
              RowBox[{"7440", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"258612", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"305433", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "-", 
              RowBox[{"1013922", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "+", 
              RowBox[{"2031442", " ", 
               SuperscriptBox["\[Mu]", "10"]}], "-", 
              RowBox[{"1409644", " ", 
               SuperscriptBox["\[Mu]", "12"]}], "+", 
              RowBox[{"468995", " ", 
               SuperscriptBox["\[Mu]", "14"]}], "-", 
              RowBox[{"76170", " ", 
               SuperscriptBox["\[Mu]", "16"]}], "+", 
              RowBox[{"4871", " ", 
               SuperscriptBox["\[Mu]", "18"]}]}], ")"}]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Delta]", "3"], " ", 
            RowBox[{"(", 
             RowBox[{"32", "+", 
              RowBox[{"3960", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"457489", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"1759772", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "-", 
              RowBox[{"3126460", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "+", 
              RowBox[{"10476149", " ", 
               SuperscriptBox["\[Mu]", "10"]}], "-", 
              RowBox[{"8571973", " ", 
               SuperscriptBox["\[Mu]", "12"]}], "+", 
              RowBox[{"2970472", " ", 
               SuperscriptBox["\[Mu]", "14"]}], "-", 
              RowBox[{"454591", " ", 
               SuperscriptBox["\[Mu]", "16"]}], "+", 
              RowBox[{"24355", " ", 
               SuperscriptBox["\[Mu]", "18"]}]}], ")"}]}]}], ")"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"6", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"5480", " ", 
              SuperscriptBox["\[Delta]", "19"]}], "+", 
             RowBox[{"335", " ", 
              SuperscriptBox["\[Delta]", "20"]}], "+", 
             RowBox[{
              SuperscriptBox["\[Delta]", "17"], " ", 
              RowBox[{"(", 
               RowBox[{"164676", "-", 
                RowBox[{"49320", " ", 
                 SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Delta]", "18"], " ", 
              RowBox[{"(", 
               RowBox[{"39614", "-", 
                RowBox[{"3350", " ", 
                 SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["\[Delta]", "16"], " ", 
              RowBox[{"(", 
               RowBox[{"141388", "-", 
                RowBox[{"107088", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"5025", " ", 
                 SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["\[Delta]", "15"], " ", 
              RowBox[{"(", 
               RowBox[{"217805", "-", 
                RowBox[{"402172", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"65760", " ", 
                 SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}], "-", 
             RowBox[{"6", " ", 
              SuperscriptBox["\[Delta]", "14"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "67914"}], "+", 
                RowBox[{"470365", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "-", 
                RowBox[{"190668", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "+", 
                RowBox[{"6700", " ", 
                 SuperscriptBox["\[Mu]", "6"]}]}], ")"}]}], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["\[Delta]", "13"], " ", 
              RowBox[{"(", 
               RowBox[{"194440", "+", 
                RowBox[{"1333187", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "-", 
                RowBox[{"1278228", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "+", 
                RowBox[{"153440", " ", 
                 SuperscriptBox["\[Mu]", "6"]}]}], ")"}]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["\[Delta]", "12"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "601701"}], "-", 
                RowBox[{"822739", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"2681861", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "-", 
                RowBox[{"780080", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "+", 
                RowBox[{"23450", " ", 
                 SuperscriptBox["\[Mu]", "8"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Delta]", "11"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2290742"}], "+", 
                RowBox[{"2420340", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"10356921", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "-", 
                RowBox[{"6893124", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "+", 
                RowBox[{"690480", " ", 
                 SuperscriptBox["\[Mu]", "8"]}]}], ")"}]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Delta]", "10"], " ", 
              RowBox[{"(", 
               RowBox[{"872140", "-", 
                RowBox[{"3806109", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "-", 
                RowBox[{"3110289", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "+", 
                RowBox[{"6380346", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "-", 
                RowBox[{"1508346", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "+", 
                RowBox[{"42210", " ", 
                 SuperscriptBox["\[Mu]", "10"]}]}], ")"}]}], "-", 
             RowBox[{
              SuperscriptBox["\[Delta]", "9"], " ", 
              RowBox[{"(", 
               RowBox[{"825392", "-", 
                RowBox[{"9113990", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"3801444", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "+", 
                RowBox[{"14660715", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "-", 
                RowBox[{"7646100", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "+", 
                RowBox[{"690480", " ", 
                 SuperscriptBox["\[Mu]", "10"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Delta]", "8"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "225448"}], "+", 
                RowBox[{"6552198", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "-", 
                RowBox[{"12552567", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "-", 
                RowBox[{"8382945", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "+", 
                RowBox[{"12204885", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "-", 
                RowBox[{"2523024", " ", 
                 SuperscriptBox["\[Mu]", "10"]}], "+", 
                RowBox[{"70350", " ", 
                 SuperscriptBox["\[Mu]", "12"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Delta]", "7"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "27298"}], "+", 
                RowBox[{"2963796", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "-", 
                RowBox[{"13904574", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "+", 
                RowBox[{"2645100", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "+", 
                RowBox[{"12195345", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "-", 
                RowBox[{"5340636", " ", 
                 SuperscriptBox["\[Mu]", "10"]}], "+", 
                RowBox[{"460320", " ", 
                 SuperscriptBox["\[Mu]", "12"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Delta]", "5"], " ", 
              RowBox[{"(", 
               RowBox[{"280", "+", 
                RowBox[{"98358", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "-", 
                RowBox[{"3873324", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "+", 
                RowBox[{"9966066", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "-", 
                RowBox[{"580236", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "-", 
                RowBox[{"5919255", " ", 
                 SuperscriptBox["\[Mu]", "10"]}], "+", 
                RowBox[{"2282196", " ", 
                 SuperscriptBox["\[Mu]", "12"]}], "-", 
                RowBox[{"197280", " ", 
                 SuperscriptBox["\[Mu]", "14"]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Delta]", "6"], " ", 
              RowBox[{"(", 
               RowBox[{"94", "+", 
                RowBox[{"394754", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "-", 
                RowBox[{"4598244", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "+", 
                RowBox[{"5024436", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "+", 
                RowBox[{"3214200", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "-", 
                RowBox[{"3550407", " ", 
                 SuperscriptBox["\[Mu]", "10"]}], "+", 
                RowBox[{"676452", " ", 
                 SuperscriptBox["\[Mu]", "12"]}], "-", 
                RowBox[{"20100", " ", 
                 SuperscriptBox["\[Mu]", "14"]}]}], ")"}]}], "+", 
             RowBox[{"\[Delta]", " ", 
              SuperscriptBox["\[Mu]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"96", "+", 
                RowBox[{"7032", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"72942", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "-", 
                RowBox[{"389580", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "+", 
                RowBox[{"338700", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "+", 
                RowBox[{"70392", " ", 
                 SuperscriptBox["\[Mu]", "10"]}], "-", 
                RowBox[{"160341", " ", 
                 SuperscriptBox["\[Mu]", "12"]}], "+", 
                RowBox[{"53784", " ", 
                 SuperscriptBox["\[Mu]", "14"]}], "-", 
                RowBox[{"5480", " ", 
                 SuperscriptBox["\[Mu]", "16"]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Delta]", "2"], " ", 
              SuperscriptBox["\[Mu]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1068", "+", 
                RowBox[{"7518", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"249510", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "-", 
                RowBox[{"727140", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "+", 
                RowBox[{"287715", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "+", 
                RowBox[{"277521", " ", 
                 SuperscriptBox["\[Mu]", "10"]}], "-", 
                RowBox[{"198264", " ", 
                 SuperscriptBox["\[Mu]", "12"]}], "+", 
                RowBox[{"37215", " ", 
                 SuperscriptBox["\[Mu]", "14"]}], "-", 
                RowBox[{"1675", " ", 
                 SuperscriptBox["\[Mu]", "16"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Mu]", "4"], " ", 
              RowBox[{"(", 
               RowBox[{"456", "+", 
                RowBox[{"7866", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "-", 
                RowBox[{"54636", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "+", 
                RowBox[{"72420", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "-", 
                RowBox[{"7725", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "-", 
                RowBox[{"33123", " ", 
                 SuperscriptBox["\[Mu]", "10"]}], "+", 
                RowBox[{"19887", " ", 
                 SuperscriptBox["\[Mu]", "12"]}], "-", 
                RowBox[{"4352", " ", 
                 SuperscriptBox["\[Mu]", "14"]}], "+", 
                RowBox[{"335", " ", 
                 SuperscriptBox["\[Mu]", "16"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Delta]", "4"], " ", 
              RowBox[{"(", 
               RowBox[{"208", "+", 
                RowBox[{"5910", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "-", 
                RowBox[{"983484", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "+", 
                RowBox[{"5771910", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "-", 
                RowBox[{"3871125", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "-", 
                RowBox[{"2727219", " ", 
                 SuperscriptBox["\[Mu]", "10"]}], "+", 
                RowBox[{"2385705", " ", 
                 SuperscriptBox["\[Mu]", "12"]}], "-", 
                RowBox[{"438768", " ", 
                 SuperscriptBox["\[Mu]", "14"]}], "+", 
                RowBox[{"15075", " ", 
                 SuperscriptBox["\[Mu]", "16"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Delta]", "3"], " ", 
              RowBox[{"(", 
               RowBox[{"64", "+", 
                RowBox[{"5768", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "-", 
                RowBox[{"108402", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "+", 
                RowBox[{"2133900", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "-", 
                RowBox[{"3223440", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "-", 
                RowBox[{"170832", " ", 
                 SuperscriptBox["\[Mu]", "10"]}], "+", 
                RowBox[{"1534191", " ", 
                 SuperscriptBox["\[Mu]", "12"]}], "-", 
                RowBox[{"541164", " ", 
                 SuperscriptBox["\[Mu]", "14"]}], "+", 
                RowBox[{"49320", " ", 
                 SuperscriptBox["\[Mu]", "16"]}]}], ")"}]}]}], ")"}], " ", 
           RowBox[{"ArcTanh", "[", 
            FractionBox[
             RowBox[{
              RowBox[{"-", "2"}], "-", 
              RowBox[{"2", " ", "\[Delta]"}], "-", 
              SuperscriptBox["\[Delta]", "2"], "+", 
              SuperscriptBox["\[Mu]", "2"]}], 
             SqrtBox[
              RowBox[{
               RowBox[{"4", " ", 
                SuperscriptBox["\[Delta]", "3"]}], "+", 
               SuperscriptBox["\[Delta]", "4"], "-", 
               RowBox[{"4", " ", "\[Delta]", " ", 
                SuperscriptBox["\[Mu]", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["\[Mu]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "4"}], "+", 
                  SuperscriptBox["\[Mu]", "2"]}], ")"}]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["\[Delta]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", 
                  SuperscriptBox["\[Mu]", "2"]}], ")"}]}]}]]], "]"}]}], ")"}],
          "/", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["\[Delta]", "2"], "-", 
              SuperscriptBox["\[Mu]", "2"]}], ")"}], "3"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"4", "+", 
              RowBox[{"4", " ", "\[Delta]"}], "+", 
              SuperscriptBox["\[Delta]", "2"], "-", 
              SuperscriptBox["\[Mu]", "2"]}], ")"}], "2"], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["\[Delta]", "3"]}], "+", 
             SuperscriptBox["\[Delta]", "4"], "-", 
             RowBox[{"4", " ", "\[Delta]", " ", 
              SuperscriptBox["\[Mu]", "2"]}], "+", 
             RowBox[{
              SuperscriptBox["\[Mu]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "4"}], "+", 
                SuperscriptBox["\[Mu]", "2"]}], ")"}]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Delta]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", 
                SuperscriptBox["\[Mu]", "2"]}], ")"}]}]}]]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"6", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"5480", " ", 
              SuperscriptBox["\[Delta]", "19"]}], "+", 
             RowBox[{"335", " ", 
              SuperscriptBox["\[Delta]", "20"]}], "+", 
             RowBox[{
              SuperscriptBox["\[Delta]", "17"], " ", 
              RowBox[{"(", 
               RowBox[{"164676", "-", 
                RowBox[{"49320", " ", 
                 SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Delta]", "18"], " ", 
              RowBox[{"(", 
               RowBox[{"39614", "-", 
                RowBox[{"3350", " ", 
                 SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["\[Delta]", "16"], " ", 
              RowBox[{"(", 
               RowBox[{"141388", "-", 
                RowBox[{"107088", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"5025", " ", 
                 SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["\[Delta]", "15"], " ", 
              RowBox[{"(", 
               RowBox[{"217805", "-", 
                RowBox[{"402172", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"65760", " ", 
                 SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}], "-", 
             RowBox[{"6", " ", 
              SuperscriptBox["\[Delta]", "14"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "67914"}], "+", 
                RowBox[{"470365", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "-", 
                RowBox[{"190668", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "+", 
                RowBox[{"6700", " ", 
                 SuperscriptBox["\[Mu]", "6"]}]}], ")"}]}], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["\[Delta]", "13"], " ", 
              RowBox[{"(", 
               RowBox[{"194440", "+", 
                RowBox[{"1333187", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "-", 
                RowBox[{"1278228", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "+", 
                RowBox[{"153440", " ", 
                 SuperscriptBox["\[Mu]", "6"]}]}], ")"}]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["\[Delta]", "12"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "601701"}], "-", 
                RowBox[{"822739", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"2681861", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "-", 
                RowBox[{"780080", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "+", 
                RowBox[{"23450", " ", 
                 SuperscriptBox["\[Mu]", "8"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Delta]", "11"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2290742"}], "+", 
                RowBox[{"2420340", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"10356921", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "-", 
                RowBox[{"6893124", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "+", 
                RowBox[{"690480", " ", 
                 SuperscriptBox["\[Mu]", "8"]}]}], ")"}]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Delta]", "10"], " ", 
              RowBox[{"(", 
               RowBox[{"872140", "-", 
                RowBox[{"3806109", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "-", 
                RowBox[{"3110289", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "+", 
                RowBox[{"6380346", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "-", 
                RowBox[{"1508346", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "+", 
                RowBox[{"42210", " ", 
                 SuperscriptBox["\[Mu]", "10"]}]}], ")"}]}], "-", 
             RowBox[{
              SuperscriptBox["\[Delta]", "9"], " ", 
              RowBox[{"(", 
               RowBox[{"825392", "-", 
                RowBox[{"9113990", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"3801444", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "+", 
                RowBox[{"14660715", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "-", 
                RowBox[{"7646100", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "+", 
                RowBox[{"690480", " ", 
                 SuperscriptBox["\[Mu]", "10"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Delta]", "8"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "225448"}], "+", 
                RowBox[{"6552198", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "-", 
                RowBox[{"12552567", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "-", 
                RowBox[{"8382945", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "+", 
                RowBox[{"12204885", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "-", 
                RowBox[{"2523024", " ", 
                 SuperscriptBox["\[Mu]", "10"]}], "+", 
                RowBox[{"70350", " ", 
                 SuperscriptBox["\[Mu]", "12"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Delta]", "7"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "27298"}], "+", 
                RowBox[{"2963796", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "-", 
                RowBox[{"13904574", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "+", 
                RowBox[{"2645100", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "+", 
                RowBox[{"12195345", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "-", 
                RowBox[{"5340636", " ", 
                 SuperscriptBox["\[Mu]", "10"]}], "+", 
                RowBox[{"460320", " ", 
                 SuperscriptBox["\[Mu]", "12"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Delta]", "5"], " ", 
              RowBox[{"(", 
               RowBox[{"280", "+", 
                RowBox[{"98358", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "-", 
                RowBox[{"3873324", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "+", 
                RowBox[{"9966066", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "-", 
                RowBox[{"580236", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "-", 
                RowBox[{"5919255", " ", 
                 SuperscriptBox["\[Mu]", "10"]}], "+", 
                RowBox[{"2282196", " ", 
                 SuperscriptBox["\[Mu]", "12"]}], "-", 
                RowBox[{"197280", " ", 
                 SuperscriptBox["\[Mu]", "14"]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Delta]", "6"], " ", 
              RowBox[{"(", 
               RowBox[{"94", "+", 
                RowBox[{"394754", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "-", 
                RowBox[{"4598244", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "+", 
                RowBox[{"5024436", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "+", 
                RowBox[{"3214200", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "-", 
                RowBox[{"3550407", " ", 
                 SuperscriptBox["\[Mu]", "10"]}], "+", 
                RowBox[{"676452", " ", 
                 SuperscriptBox["\[Mu]", "12"]}], "-", 
                RowBox[{"20100", " ", 
                 SuperscriptBox["\[Mu]", "14"]}]}], ")"}]}], "+", 
             RowBox[{"\[Delta]", " ", 
              SuperscriptBox["\[Mu]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"96", "+", 
                RowBox[{"7032", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"72942", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "-", 
                RowBox[{"389580", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "+", 
                RowBox[{"338700", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "+", 
                RowBox[{"70392", " ", 
                 SuperscriptBox["\[Mu]", "10"]}], "-", 
                RowBox[{"160341", " ", 
                 SuperscriptBox["\[Mu]", "12"]}], "+", 
                RowBox[{"53784", " ", 
                 SuperscriptBox["\[Mu]", "14"]}], "-", 
                RowBox[{"5480", " ", 
                 SuperscriptBox["\[Mu]", "16"]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Delta]", "2"], " ", 
              SuperscriptBox["\[Mu]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1068", "+", 
                RowBox[{"7518", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"249510", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "-", 
                RowBox[{"727140", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "+", 
                RowBox[{"287715", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "+", 
                RowBox[{"277521", " ", 
                 SuperscriptBox["\[Mu]", "10"]}], "-", 
                RowBox[{"198264", " ", 
                 SuperscriptBox["\[Mu]", "12"]}], "+", 
                RowBox[{"37215", " ", 
                 SuperscriptBox["\[Mu]", "14"]}], "-", 
                RowBox[{"1675", " ", 
                 SuperscriptBox["\[Mu]", "16"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Mu]", "4"], " ", 
              RowBox[{"(", 
               RowBox[{"456", "+", 
                RowBox[{"7866", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "-", 
                RowBox[{"54636", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "+", 
                RowBox[{"72420", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "-", 
                RowBox[{"7725", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "-", 
                RowBox[{"33123", " ", 
                 SuperscriptBox["\[Mu]", "10"]}], "+", 
                RowBox[{"19887", " ", 
                 SuperscriptBox["\[Mu]", "12"]}], "-", 
                RowBox[{"4352", " ", 
                 SuperscriptBox["\[Mu]", "14"]}], "+", 
                RowBox[{"335", " ", 
                 SuperscriptBox["\[Mu]", "16"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Delta]", "4"], " ", 
              RowBox[{"(", 
               RowBox[{"208", "+", 
                RowBox[{"5910", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "-", 
                RowBox[{"983484", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "+", 
                RowBox[{"5771910", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "-", 
                RowBox[{"3871125", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "-", 
                RowBox[{"2727219", " ", 
                 SuperscriptBox["\[Mu]", "10"]}], "+", 
                RowBox[{"2385705", " ", 
                 SuperscriptBox["\[Mu]", "12"]}], "-", 
                RowBox[{"438768", " ", 
                 SuperscriptBox["\[Mu]", "14"]}], "+", 
                RowBox[{"15075", " ", 
                 SuperscriptBox["\[Mu]", "16"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Delta]", "3"], " ", 
              RowBox[{"(", 
               RowBox[{"64", "+", 
                RowBox[{"5768", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "-", 
                RowBox[{"108402", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "+", 
                RowBox[{"2133900", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "-", 
                RowBox[{"3223440", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "-", 
                RowBox[{"170832", " ", 
                 SuperscriptBox["\[Mu]", "10"]}], "+", 
                RowBox[{"1534191", " ", 
                 SuperscriptBox["\[Mu]", "12"]}], "-", 
                RowBox[{"541164", " ", 
                 SuperscriptBox["\[Mu]", "14"]}], "+", 
                RowBox[{"49320", " ", 
                 SuperscriptBox["\[Mu]", "16"]}]}], ")"}]}]}], ")"}], " ", 
           RowBox[{"ArcTanh", "[", 
            FractionBox[
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", "\[Delta]"}], "-", 
              SuperscriptBox["\[Delta]", "2"], "+", 
              SuperscriptBox["\[Mu]", "2"]}], 
             SqrtBox[
              RowBox[{
               RowBox[{"4", " ", 
                SuperscriptBox["\[Delta]", "3"]}], "+", 
               SuperscriptBox["\[Delta]", "4"], "-", 
               RowBox[{"4", " ", "\[Delta]", " ", 
                SuperscriptBox["\[Mu]", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["\[Mu]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "4"}], "+", 
                  SuperscriptBox["\[Mu]", "2"]}], ")"}]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["\[Delta]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", 
                  SuperscriptBox["\[Mu]", "2"]}], ")"}]}]}]]], "]"}]}], ")"}],
          "/", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["\[Delta]", "2"], "-", 
              SuperscriptBox["\[Mu]", "2"]}], ")"}], "3"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"4", "+", 
              RowBox[{"4", " ", "\[Delta]"}], "+", 
              SuperscriptBox["\[Delta]", "2"], "-", 
              SuperscriptBox["\[Mu]", "2"]}], ")"}], "2"], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["\[Delta]", "3"]}], "+", 
             SuperscriptBox["\[Delta]", "4"], "-", 
             RowBox[{"4", " ", "\[Delta]", " ", 
              SuperscriptBox["\[Mu]", "2"]}], "+", 
             RowBox[{
              SuperscriptBox["\[Mu]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "4"}], "+", 
                SuperscriptBox["\[Mu]", "2"]}], ")"}]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Delta]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", 
                SuperscriptBox["\[Mu]", "2"]}], ")"}]}]}]]}], ")"}]}], "+", 
        RowBox[{"6", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "855"}], "+", 
           RowBox[{"2130", " ", 
            SuperscriptBox["\[Delta]", "7"]}], "+", 
           RowBox[{"335", " ", 
            SuperscriptBox["\[Delta]", "8"]}], "+", 
           RowBox[{"1807", " ", 
            SuperscriptBox["\[Mu]", "2"]}], "-", 
           RowBox[{"183", " ", 
            SuperscriptBox["\[Mu]", "4"]}], "-", 
           RowBox[{"1002", " ", 
            SuperscriptBox["\[Mu]", "6"]}], "+", 
           RowBox[{"335", " ", 
            SuperscriptBox["\[Mu]", "8"]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "5"], " ", 
            RowBox[{"(", 
             RowBox[{"3536", "-", 
              RowBox[{"6390", " ", 
               SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "6"], " ", 
            RowBox[{"(", 
             RowBox[{"4914", "-", 
              RowBox[{"1340", " ", 
               SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["\[Delta]", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "826"}], "-", 
              RowBox[{"1805", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"335", " ", 
               SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}], "+", 
           RowBox[{"5", " ", 
            SuperscriptBox["\[Delta]", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2541"}], "-", 
              RowBox[{"1180", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"1278", " ", 
               SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Delta]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"5693", "-", 
              RowBox[{"1827", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "-", 
              RowBox[{"3459", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "+", 
              RowBox[{"670", " ", 
               SuperscriptBox["\[Mu]", "6"]}]}], ")"}]}], "-", 
           RowBox[{"3", " ", "\[Delta]", " ", 
            RowBox[{"(", 
             RowBox[{"1636", "-", 
              RowBox[{"1863", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "-", 
              RowBox[{"788", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "+", 
              RowBox[{"710", " ", 
               SuperscriptBox["\[Mu]", "6"]}]}], ")"}]}]}], ")"}], " ", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "+", "\[Delta]"}], "]"}]}], "+", 
        RowBox[{"6", " ", 
         RowBox[{"(", 
          RowBox[{"855", "-", 
           RowBox[{"2130", " ", 
            SuperscriptBox["\[Delta]", "7"]}], "-", 
           RowBox[{"335", " ", 
            SuperscriptBox["\[Delta]", "8"]}], "-", 
           RowBox[{"1807", " ", 
            SuperscriptBox["\[Mu]", "2"]}], "+", 
           RowBox[{"183", " ", 
            SuperscriptBox["\[Mu]", "4"]}], "+", 
           RowBox[{"1002", " ", 
            SuperscriptBox["\[Mu]", "6"]}], "-", 
           RowBox[{"335", " ", 
            SuperscriptBox["\[Mu]", "8"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Delta]", "6"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2457"}], "+", 
              RowBox[{"670", " ", 
               SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "5"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3536"}], "+", 
              RowBox[{"6390", " ", 
               SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "3"], " ", 
            RowBox[{"(", 
             RowBox[{"12705", "+", 
              RowBox[{"5900", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "-", 
              RowBox[{"6390", " ", 
               SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}], "-", 
           RowBox[{"6", " ", 
            SuperscriptBox["\[Delta]", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "826"}], "-", 
              RowBox[{"1805", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"335", " ", 
               SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Delta]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"5693", "-", 
              RowBox[{"1827", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "-", 
              RowBox[{"3459", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "+", 
              RowBox[{"670", " ", 
               SuperscriptBox["\[Mu]", "6"]}]}], ")"}]}], "+", 
           RowBox[{"3", " ", "\[Delta]", " ", 
            RowBox[{"(", 
             RowBox[{"1636", "-", 
              RowBox[{"1863", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "-", 
              RowBox[{"788", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "+", 
              RowBox[{"710", " ", 
               SuperscriptBox["\[Mu]", "6"]}]}], ")"}]}]}], ")"}], " ", 
         RowBox[{"Log", "[", "\[Mu]", "]"}]}]}], ")"}]}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.797146168590547*^9, 3.797146178116012*^9}, {
   3.797146445779502*^9, 3.797146483448359*^9}, {3.797146671172192*^9, 
   3.797146672623311*^9}, {3.797147021271805*^9, 3.7971470217168503`*^9}, {
   3.797147629707994*^9, 3.797147640203001*^9}, {3.797147872901517*^9, 
   3.797147874815357*^9}, {3.797149876326316*^9, 3.79714989148316*^9}, {
   3.797149923372158*^9, 3.7971499848462563`*^9}, {3.7971500611485033`*^9, 
   3.797150072562335*^9}, {3.797155781130185*^9, 3.7971557995754757`*^9}, 
   3.7971613248323507`*^9, {3.797161359348096*^9, 3.797161361269874*^9}, {
   3.797161614188407*^9, 3.7971616174583*^9}, {3.797161687365499*^9, 
   3.7971616901635513`*^9}, {3.797161760382349*^9, 3.797161763034072*^9}, {
   3.798285484469007*^9, 3.7982854857776203`*^9}, {3.798293429160413*^9, 
   3.798293431819538*^9}, {3.798293491774908*^9, 3.798293511393581*^9}, 
   3.798295873949101*^9, 3.798296118477594*^9, {3.7995674998980627`*^9, 
   3.79956751797685*^9}, {3.79956765589917*^9, 3.799567664038279*^9}, {
   3.799567766042384*^9, 3.7995677740459833`*^9}},
 CellLabel->
  "In[1026]:=",ExpressionUUID->"bcaf9ace-e017-4085-bc47-6762065b6fe6"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"\[Chi]PT", " ", "polarizability", " ", "value", " ", "in", " ", 
    SuperscriptBox["10", 
     RowBox[{"-", "4"}]], " ", 
    SuperscriptBox["fm", "4"]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"\[Gamma]0NLOloops", " ", 
      SuperscriptBox["10", "4"], 
      SuperscriptBox[
       RowBox[{"(", "invGeVTOfmConversion", ")"}], "4"]}], "/.", 
     "constants"}], "//", "Chop"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"\[Chi]PT", " ", "slope", " ", "value", " ", "in", " ", 
     SuperscriptBox["10", 
      RowBox[{"-", "4"}]], " ", 
     SuperscriptBox["fm", "6"]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"slope\[Gamma]0NLOloops", " ", 
      SuperscriptBox["10", "4"], 
      SuperscriptBox[
       RowBox[{"(", "invGeVTOfmConversion", ")"}], "6"]}], "/.", 
     "constants"}], "//", "Chop"}]}]}]], "Input",
 CellChangeTimes->{{3.797147265576913*^9, 3.7971472668667917`*^9}, {
  3.7971476189871883`*^9, 3.797147647419004*^9}, {3.7971476928004704`*^9, 
  3.797147735387517*^9}, {3.797149898220501*^9, 3.797149910004161*^9}, {
  3.797150063851244*^9, 3.7971500645409927`*^9}, {3.7971558103502693`*^9, 
  3.79715582767183*^9}, {3.7982854887306128`*^9, 3.798285490989497*^9}, {
  3.7982935127199593`*^9, 3.7982935131756487`*^9}, {3.798296124015668*^9, 
  3.798296127268197*^9}},
 CellLabel->
  "In[1028]:=",ExpressionUUID->"a1241a81-ad32-4f71-8b90-907a7997ece2"],

Cell[BoxData[
 RowBox[{"-", "0.102248070994514`"}]], "Output",
 CellChangeTimes->{
  3.79829587761209*^9, {3.798296122489581*^9, 3.798296129076384*^9}, 
   3.798435250136057*^9, 3.799568748262444*^9},
 CellLabel->
  "Out[1028]=",ExpressionUUID->"19b4674e-4b2a-4fa1-b460-5ada6f2c417b"],

Cell[BoxData["0.005671640818399396`"], "Output",
 CellChangeTimes->{
  3.79829587761209*^9, {3.798296122489581*^9, 3.798296129076384*^9}, 
   3.798435250136057*^9, 3.799568748267241*^9},
 CellLabel->
  "Out[1029]=",ExpressionUUID->"60b7ebc5-ee95-4724-a3c1-82439f1b30a1"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"HB", " ", "expansion", " ", "up", " ", "to", " ", "O", 
    RowBox[{"(", 
     SuperscriptBox["\[Mu]", "5"], ")"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Gamma]0NLOloopsHB", "=", 
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["e", "2"], 
        SuperscriptBox["hA", "2"]}], 
       RowBox[{"1728", " ", 
        SuperscriptBox["f\[Pi]", "2"], " ", 
        SuperscriptBox["M\[CapitalDelta]", "2"], " ", 
        SuperscriptBox["\[Pi]", "3"], " ", 
        SuperscriptBox["\[Delta]", "4"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"2", "+", "\[Delta]"}], ")"}], "2"]}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "24"}], "-", 
           RowBox[{"56", " ", "\[Delta]"}], "-", 
           RowBox[{"28", " ", 
            SuperscriptBox["\[Delta]", "2"]}]}], ")"}], " ", 
         SuperscriptBox["\[Mu]", "2"], " ", 
         RowBox[{"Log", "[", "\[Mu]", "]"}]}], "-", 
        RowBox[{"8", " ", 
         SuperscriptBox["\[Delta]", "2"]}], "+", 
        RowBox[{"16", " ", 
         SuperscriptBox["\[Delta]", "3"]}], "+", 
        RowBox[{"274", " ", 
         SuperscriptBox["\[Delta]", "4"]}], "+", 
        RowBox[{"978", " ", 
         SuperscriptBox["\[Delta]", "5"]}], "+", 
        RowBox[{"1631", " ", 
         SuperscriptBox["\[Delta]", "6"]}], "+", 
        RowBox[{"1364", " ", 
         SuperscriptBox["\[Delta]", "7"]}], "+", 
        RowBox[{"380", " ", 
         SuperscriptBox["\[Delta]", "8"]}], "-", 
        RowBox[{"276", " ", 
         SuperscriptBox["\[Delta]", "9"]}], "-", 
        RowBox[{"282", " ", 
         SuperscriptBox["\[Delta]", "10"]}], "-", 
        RowBox[{"96", " ", 
         SuperscriptBox["\[Delta]", "11"]}], "-", 
        RowBox[{"12", " ", 
         SuperscriptBox["\[Delta]", "12"]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "32"}], "-", 
           RowBox[{"80", " ", "\[Delta]"}], "-", 
           RowBox[{"38", " ", 
            SuperscriptBox["\[Delta]", "2"]}], "-", 
           RowBox[{"50", " ", 
            SuperscriptBox["\[Delta]", "3"]}], "-", 
           RowBox[{"476", " ", 
            SuperscriptBox["\[Delta]", "4"]}], "-", 
           RowBox[{"854", " ", 
            SuperscriptBox["\[Delta]", "5"]}], "-", 
           RowBox[{"315", " ", 
            SuperscriptBox["\[Delta]", "6"]}], "+", 
           RowBox[{"588", " ", 
            SuperscriptBox["\[Delta]", "7"]}], "+", 
           RowBox[{"726", " ", 
            SuperscriptBox["\[Delta]", "8"]}], "+", 
           RowBox[{"312", " ", 
            SuperscriptBox["\[Delta]", "9"]}], "+", 
           RowBox[{"48", " ", 
            SuperscriptBox["\[Delta]", "10"]}]}], ")"}], " ", 
         SuperscriptBox["\[Mu]", "2"]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"144", " ", 
            SuperscriptBox["\[Delta]", "4"]}], "+", 
           RowBox[{"1008", " ", 
            SuperscriptBox["\[Delta]", "5"]}], "+", 
           RowBox[{"3012", " ", 
            SuperscriptBox["\[Delta]", "6"]}], "+", 
           RowBox[{"4920", " ", 
            SuperscriptBox["\[Delta]", "7"]}], "+", 
           RowBox[{"4560", " ", 
            SuperscriptBox["\[Delta]", "8"]}], "+", 
           RowBox[{"1992", " ", 
            SuperscriptBox["\[Delta]", "9"]}], "-", 
           RowBox[{"312", " ", 
            SuperscriptBox["\[Delta]", "10"]}], "-", 
           RowBox[{"888", " ", 
            SuperscriptBox["\[Delta]", "11"]}], "-", 
           RowBox[{"480", " ", 
            SuperscriptBox["\[Delta]", "12"]}], "-", 
           RowBox[{"120", " ", 
            SuperscriptBox["\[Delta]", "13"]}], "-", 
           RowBox[{"12", " ", 
            SuperscriptBox["\[Delta]", "14"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"24", "+", 
              RowBox[{"56", " ", "\[Delta]"}], "+", 
              RowBox[{"28", " ", 
               SuperscriptBox["\[Delta]", "2"]}], "-", 
              RowBox[{"304", " ", 
               SuperscriptBox["\[Delta]", "4"]}], "-", 
              RowBox[{"1424", " ", 
               SuperscriptBox["\[Delta]", "5"]}], "-", 
              RowBox[{"2364", " ", 
               SuperscriptBox["\[Delta]", "6"]}], "-", 
              RowBox[{"1208", " ", 
               SuperscriptBox["\[Delta]", "7"]}], "+", 
              RowBox[{"1220", " ", 
               SuperscriptBox["\[Delta]", "8"]}], "+", 
              RowBox[{"2196", " ", 
               SuperscriptBox["\[Delta]", "9"]}], "+", 
              RowBox[{"1374", " ", 
               SuperscriptBox["\[Delta]", "10"]}], "+", 
              RowBox[{"408", " ", 
               SuperscriptBox["\[Delta]", "11"]}], "+", 
              RowBox[{"48", " ", 
               SuperscriptBox["\[Delta]", "12"]}]}], ")"}], " ", 
            SuperscriptBox["\[Mu]", "2"]}]}], ")"}], " ", 
         RowBox[{"Log", "[", "\[Delta]", "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "288"}], " ", 
            SuperscriptBox["\[Delta]", "4"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", "\[Delta]"}], ")"}], "6"]}], "-", 
           RowBox[{"288", " ", 
            SuperscriptBox["\[Delta]", "5"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", "\[Delta]"}], ")"}], "6"]}], "+", 
           RowBox[{"24", " ", 
            SuperscriptBox["\[Delta]", "6"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", "\[Delta]"}], ")"}], "6"]}], "+", 
           RowBox[{"96", " ", 
            SuperscriptBox["\[Delta]", "7"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", "\[Delta]"}], ")"}], "6"]}], "+", 
           RowBox[{"24", " ", 
            SuperscriptBox["\[Delta]", "8"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", "\[Delta]"}], ")"}], "6"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "24"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", "\[Delta]"}], ")"}], "6"]}], "+", 
              RowBox[{"88", " ", "\[Delta]", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", "\[Delta]"}], ")"}], "6"]}], "-", 
              RowBox[{"196", " ", 
               SuperscriptBox["\[Delta]", "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", "\[Delta]"}], ")"}], "6"]}], "+", 
              RowBox[{"336", " ", 
               SuperscriptBox["\[Delta]", "3"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", "\[Delta]"}], ")"}], "6"]}], "+", 
              RowBox[{"132", " ", 
               SuperscriptBox["\[Delta]", "4"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", "\[Delta]"}], ")"}], "6"]}], "-", 
              RowBox[{"240", " ", 
               SuperscriptBox["\[Delta]", "5"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", "\[Delta]"}], ")"}], "6"]}], "-", 
              RowBox[{"96", " ", 
               SuperscriptBox["\[Delta]", "6"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", "\[Delta]"}], ")"}], "6"]}]}], ")"}], " ", 
            
            SuperscriptBox["\[Mu]", "2"]}]}], ")"}], " ", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "+", "\[Delta]"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"144", " ", 
            SuperscriptBox["\[Delta]", "4"]}], "+", 
           RowBox[{"1008", " ", 
            SuperscriptBox["\[Delta]", "5"]}], "+", 
           RowBox[{"3012", " ", 
            SuperscriptBox["\[Delta]", "6"]}], "+", 
           RowBox[{"4920", " ", 
            SuperscriptBox["\[Delta]", "7"]}], "+", 
           RowBox[{"4560", " ", 
            SuperscriptBox["\[Delta]", "8"]}], "+", 
           RowBox[{"1992", " ", 
            SuperscriptBox["\[Delta]", "9"]}], "-", 
           RowBox[{"312", " ", 
            SuperscriptBox["\[Delta]", "10"]}], "-", 
           RowBox[{"888", " ", 
            SuperscriptBox["\[Delta]", "11"]}], "-", 
           RowBox[{"480", " ", 
            SuperscriptBox["\[Delta]", "12"]}], "-", 
           RowBox[{"120", " ", 
            SuperscriptBox["\[Delta]", "13"]}], "-", 
           RowBox[{"12", " ", 
            SuperscriptBox["\[Delta]", "14"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"24", "+", 
              RowBox[{"56", " ", "\[Delta]"}], "+", 
              RowBox[{"28", " ", 
               SuperscriptBox["\[Delta]", "2"]}], "-", 
              RowBox[{"304", " ", 
               SuperscriptBox["\[Delta]", "4"]}], "-", 
              RowBox[{"1424", " ", 
               SuperscriptBox["\[Delta]", "5"]}], "-", 
              RowBox[{"2364", " ", 
               SuperscriptBox["\[Delta]", "6"]}], "-", 
              RowBox[{"1208", " ", 
               SuperscriptBox["\[Delta]", "7"]}], "+", 
              RowBox[{"1220", " ", 
               SuperscriptBox["\[Delta]", "8"]}], "+", 
              RowBox[{"2196", " ", 
               SuperscriptBox["\[Delta]", "9"]}], "+", 
              RowBox[{"1374", " ", 
               SuperscriptBox["\[Delta]", "10"]}], "+", 
              RowBox[{"408", " ", 
               SuperscriptBox["\[Delta]", "11"]}], "+", 
              RowBox[{"48", " ", 
               SuperscriptBox["\[Delta]", "12"]}]}], ")"}], " ", 
            SuperscriptBox["\[Mu]", "2"]}]}], ")"}], " ", 
         RowBox[{"Log", "[", 
          RowBox[{"2", "+", "\[Delta]"}], "]"}]}]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"slope\[Gamma]0NLOloopsHB", "=", 
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["e", "2"], " ", 
        SuperscriptBox["hA", "2"]}], 
       RowBox[{"51840", " ", 
        SuperscriptBox["f\[Pi]", "2"], " ", 
        SuperscriptBox["Mp", "2"], " ", 
        SuperscriptBox["M\[CapitalDelta]", "2"], " ", 
        SuperscriptBox["\[Pi]", "3"], " ", 
        SuperscriptBox["\[Delta]", "4"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"2", "+", "\[Delta]"}], ")"}], "2"]}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"96", "+", 
           RowBox[{"168", " ", "\[Delta]"}], "+", 
           RowBox[{"96", " ", 
            SuperscriptBox["\[Delta]", "2"]}]}], ")"}], " ", 
         RowBox[{"Log", "[", "\[Mu]", "]"}]}], "+", "176", "+", 
        RowBox[{"716", " ", "\[Delta]"}], "-", 
        RowBox[{"358", " ", 
         SuperscriptBox["\[Delta]", "2"]}], "+", 
        RowBox[{"5348", " ", 
         SuperscriptBox["\[Delta]", "3"]}], "+", 
        RowBox[{"76382", " ", 
         SuperscriptBox["\[Delta]", "4"]}], "+", 
        RowBox[{"260108", " ", 
         SuperscriptBox["\[Delta]", "5"]}], "+", 
        RowBox[{"404845", " ", 
         SuperscriptBox["\[Delta]", "6"]}], "+", 
        RowBox[{"286780", " ", 
         SuperscriptBox["\[Delta]", "7"]}], "+", 
        RowBox[{"2752", " ", 
         SuperscriptBox["\[Delta]", "8"]}], "-", 
        RowBox[{"147588", " ", 
         SuperscriptBox["\[Delta]", "9"]}], "-", 
        RowBox[{"108078", " ", 
         SuperscriptBox["\[Delta]", "10"]}], "-", 
        RowBox[{"33600", " ", 
         SuperscriptBox["\[Delta]", "11"]}], "-", 
        RowBox[{"4020", " ", 
         SuperscriptBox["\[Delta]", "12"]}], "-", 
        RowBox[{"12", " ", 
         RowBox[{"(", 
          RowBox[{"8", "+", 
           RowBox[{"14", " ", "\[Delta]"}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["\[Delta]", "2"]}], "-", 
           RowBox[{"3420", " ", 
            SuperscriptBox["\[Delta]", "4"]}], "-", 
           RowBox[{"23052", " ", 
            SuperscriptBox["\[Delta]", "5"]}], "-", 
           RowBox[{"66031", " ", 
            SuperscriptBox["\[Delta]", "6"]}], "-", 
           RowBox[{"101272", " ", 
            SuperscriptBox["\[Delta]", "7"]}], "-", 
           RowBox[{"82030", " ", 
            SuperscriptBox["\[Delta]", "8"]}], "-", 
           RowBox[{"18385", " ", 
            SuperscriptBox["\[Delta]", "9"]}], "+", 
           RowBox[{"28844", " ", 
            SuperscriptBox["\[Delta]", "10"]}], "+", 
           RowBox[{"31712", " ", 
            SuperscriptBox["\[Delta]", "11"]}], "+", 
           RowBox[{"14774", " ", 
            SuperscriptBox["\[Delta]", "12"]}], "+", 
           RowBox[{"3470", " ", 
            SuperscriptBox["\[Delta]", "13"]}], "+", 
           RowBox[{"335", " ", 
            SuperscriptBox["\[Delta]", "14"]}]}], ")"}], " ", 
         RowBox[{"Log", "[", "\[Delta]", "]"}]}], "+", 
        RowBox[{"24", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "\[Delta]"}], ")"}], "5"], " ", 
         RowBox[{"(", 
          RowBox[{"4", "-", 
           RowBox[{"13", " ", "\[Delta]"}], "+", 
           RowBox[{"29", " ", 
            SuperscriptBox["\[Delta]", "2"]}], "-", 
           RowBox[{"55", " ", 
            SuperscriptBox["\[Delta]", "3"]}], "-", 
           RowBox[{"3325", " ", 
            SuperscriptBox["\[Delta]", "4"]}], "-", 
           RowBox[{"6106", " ", 
            SuperscriptBox["\[Delta]", "5"]}], "-", 
           RowBox[{"1833", " ", 
            SuperscriptBox["\[Delta]", "6"]}], "+", 
           RowBox[{"2449", " ", 
            SuperscriptBox["\[Delta]", "7"]}], "+", 
           RowBox[{"1795", " ", 
            SuperscriptBox["\[Delta]", "8"]}], "+", 
           RowBox[{"335", " ", 
            SuperscriptBox["\[Delta]", "9"]}]}], ")"}], " ", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "+", "\[Delta]"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "96"}], "-", 
           RowBox[{"168", " ", "\[Delta]"}], "-", 
           RowBox[{"96", " ", 
            SuperscriptBox["\[Delta]", "2"]}], "+", 
           RowBox[{"41040", " ", 
            SuperscriptBox["\[Delta]", "4"]}], "+", 
           RowBox[{"276624", " ", 
            SuperscriptBox["\[Delta]", "5"]}], "+", 
           RowBox[{"792372", " ", 
            SuperscriptBox["\[Delta]", "6"]}], "+", 
           RowBox[{"1215264", " ", 
            SuperscriptBox["\[Delta]", "7"]}], "+", 
           RowBox[{"984360", " ", 
            SuperscriptBox["\[Delta]", "8"]}], "+", 
           RowBox[{"220620", " ", 
            SuperscriptBox["\[Delta]", "9"]}], "-", 
           RowBox[{"346128", " ", 
            SuperscriptBox["\[Delta]", "10"]}], "-", 
           RowBox[{"380544", " ", 
            SuperscriptBox["\[Delta]", "11"]}], "-", 
           RowBox[{"177288", " ", 
            SuperscriptBox["\[Delta]", "12"]}], "-", 
           RowBox[{"41640", " ", 
            SuperscriptBox["\[Delta]", "13"]}], "-", 
           RowBox[{"4020", " ", 
            SuperscriptBox["\[Delta]", "14"]}]}], ")"}], " ", 
         RowBox[{"Log", "[", 
          RowBox[{"2", "+", "\[Delta]"}], "]"}]}]}], ")"}]}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{
  3.797146452166832*^9, {3.797146506930643*^9, 3.797146515323472*^9}, {
   3.797146548718945*^9, 3.7971465595386963`*^9}, {3.797147739738806*^9, 
   3.797147766475296*^9}, 3.7971477974053993`*^9, {3.7971478365080853`*^9, 
   3.79714785869312*^9}, 3.797147945766645*^9, 3.7971491255041933`*^9, {
   3.797150137503229*^9, 3.797150147880534*^9}, 3.797150183234687*^9, {
   3.797155784736916*^9, 3.797155816970107*^9}, {3.797161399744837*^9, 
   3.797161405113677*^9}, {3.79716230505938*^9, 3.7971623094627666`*^9}, {
   3.798285493765709*^9, 3.798285495082129*^9}, {3.798293434868389*^9, 
   3.798293455449583*^9}, {3.798293513612238*^9, 3.7982935140453243`*^9}, {
   3.798296095139476*^9, 3.7982960965229053`*^9}, {3.798296393209483*^9, 
   3.79829641914635*^9}, {3.798296516679639*^9, 3.798296521039221*^9}, {
   3.798296928714497*^9, 3.79829694337504*^9}, {3.79829697681916*^9, 
   3.7982969797315702`*^9}, {3.7982974909647083`*^9, 3.798297494823571*^9}},
 CellLabel->
  "In[1030]:=",ExpressionUUID->"d55052d8-1c2b-40a9-80ed-eccf1f297963"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox[
   OverscriptBox["\[Gamma]", "_"], "0"], 
  TraditionalForm]],ExpressionUUID->"e92daa9d-b513-4c44-a2c6-99ffe83d6fc7"]], \
"Subsubsection",
 CellChangeTimes->{{3.7952329598472157`*^9, 3.795232970283334*^9}, {
  3.7952331038241262`*^9, 3.795233105069667*^9}, {3.799228607045288*^9, 
  3.799228607045312*^9}},ExpressionUUID->"9da5b1cd-c9c8-474f-ae45-\
8bcf793b8e3b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"static", " ", "polarizability", " ", "in", " ", "\[Chi]PT"}], 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"bar\[Gamma]0NLOloops", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["e", "2"], " ", 
        SuperscriptBox["hA", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "6"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"600", " ", 
              SuperscriptBox["\[Delta]", "23"]}], "+", 
             RowBox[{"30", " ", 
              SuperscriptBox["\[Delta]", "24"]}], "-", 
             RowBox[{"360", " ", 
              SuperscriptBox["\[Delta]", "22"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "15"}], "+", 
                SuperscriptBox["\[Mu]", "2"]}], ")"}]}], "-", 
             RowBox[{"60", " ", 
              SuperscriptBox["\[Delta]", "21"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "477"}], "+", 
                RowBox[{"110", " ", 
                 SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "+", 
             RowBox[{"10", " ", 
              SuperscriptBox["\[Delta]", "20"], " ", 
              RowBox[{"(", 
               RowBox[{"9738", "-", 
                RowBox[{"5449", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"198", " ", 
                 SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}], "+", 
             RowBox[{"20", " ", 
              SuperscriptBox["\[Delta]", "19"], " ", 
              RowBox[{"(", 
               RowBox[{"10629", "-", 
                RowBox[{"13268", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"1650", " ", 
                 SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Delta]", "18"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "63300"}], "+", 
                RowBox[{"208087", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "-", 
                RowBox[{"61975", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "+", 
                RowBox[{"1650", " ", 
                 SuperscriptBox["\[Mu]", "6"]}]}], ")"}]}], "-", 
             RowBox[{"12", " ", 
              SuperscriptBox["\[Delta]", "17"], " ", 
              RowBox[{"(", 
               RowBox[{"3925", "+", 
                RowBox[{"140621", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "-", 
                RowBox[{"91695", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "+", 
                RowBox[{"8250", " ", 
                 SuperscriptBox["\[Mu]", "6"]}]}], ")"}]}], "+", 
             RowBox[{"45", " ", 
              SuperscriptBox["\[Delta]", "16"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "18922"}], "-", 
                RowBox[{"42591", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"70136", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "-", 
                RowBox[{"14890", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "+", 
                RowBox[{"330", " ", 
                 SuperscriptBox["\[Mu]", "8"]}]}], ")"}]}], "+", 
             RowBox[{"6", " ", 
              SuperscriptBox["\[Delta]", "15"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "309210"}], "+", 
                RowBox[{"13613", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"982408", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "-", 
                RowBox[{"447360", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "+", 
                RowBox[{"33000", " ", 
                 SuperscriptBox["\[Mu]", "8"]}]}], ")"}]}], "-", 
             RowBox[{"12", " ", 
              SuperscriptBox["\[Delta]", "14"], " ", 
              RowBox[{"(", 
               RowBox[{"198510", "-", 
                RowBox[{"403329", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "-", 
                RowBox[{"527636", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "+", 
                RowBox[{"580836", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "-", 
                RowBox[{"99400", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "+", 
                RowBox[{"1980", " ", 
                 SuperscriptBox["\[Mu]", "10"]}]}], ")"}]}], "-", 
             RowBox[{"6", " ", 
              SuperscriptBox["\[Delta]", "13"], " ", 
              RowBox[{"(", 
               RowBox[{"342600", "-", 
                RowBox[{"1687774", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "-", 
                RowBox[{"84569", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "+", 
                RowBox[{"1978200", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "-", 
                RowBox[{"709940", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "+", 
                RowBox[{"46200", " ", 
                 SuperscriptBox["\[Mu]", "10"]}]}], ")"}]}], "+", 
             RowBox[{"6", " ", 
              SuperscriptBox["\[Delta]", "12"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "202000"}], "+", 
                RowBox[{"2054186", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "-", 
                RowBox[{"1914161", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "-", 
                RowBox[{"1988084", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "+", 
                RowBox[{"1647716", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "-", 
                RowBox[{"243950", " ", 
                 SuperscriptBox["\[Mu]", "10"]}], "+", 
                RowBox[{"4620", " ", 
                 SuperscriptBox["\[Mu]", "12"]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Delta]", "11"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "235680"}], "+", 
                RowBox[{"5057060", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "-", 
                RowBox[{"11482140", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "-", 
                RowBox[{"1080141", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "+", 
                RowBox[{"7572012", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "-", 
                RowBox[{"2293200", " ", 
                 SuperscriptBox["\[Mu]", "10"]}], "+", 
                RowBox[{"138600", " ", 
                 SuperscriptBox["\[Mu]", "12"]}]}], ")"}]}], "-", 
             RowBox[{"8", " ", 
              SuperscriptBox["\[Delta]", "10"], " ", 
              RowBox[{"(", 
               RowBox[{"13680", "-", 
                RowBox[{"714692", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"3269988", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "-", 
                RowBox[{"1826316", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "-", 
                RowBox[{"1754109", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "+", 
                RowBox[{"1169217", " ", 
                 SuperscriptBox["\[Mu]", "10"]}], "-", 
                RowBox[{"157185", " ", 
                 SuperscriptBox["\[Mu]", "12"]}], "+", 
                RowBox[{"2970", " ", 
                 SuperscriptBox["\[Mu]", "14"]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Delta]", "8"], " ", 
              SuperscriptBox["\[Mu]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"246217", "-", 
                RowBox[{"5365206", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"14533425", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "-", 
                RowBox[{"5292345", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "-", 
                RowBox[{"5292735", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "+", 
                RowBox[{"2961504", " ", 
                 SuperscriptBox["\[Mu]", "10"]}], "-", 
                RowBox[{"375450", " ", 
                 SuperscriptBox["\[Mu]", "12"]}], "+", 
                RowBox[{"7425", " ", 
                 SuperscriptBox["\[Mu]", "14"]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Delta]", "7"], " ", 
              SuperscriptBox["\[Mu]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"25738", "-", 
                RowBox[{"1935396", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"10221786", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "-", 
                RowBox[{"9520014", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "-", 
                RowBox[{"1640235", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "+", 
                RowBox[{"3441816", " ", 
                 SuperscriptBox["\[Mu]", "10"]}], "-", 
                RowBox[{"841920", " ", 
                 SuperscriptBox["\[Mu]", "12"]}], "+", 
                RowBox[{"49500", " ", 
                 SuperscriptBox["\[Mu]", "14"]}]}], ")"}]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Delta]", "9"], " ", 
              RowBox[{"(", 
               RowBox[{"5760", "-", 
                RowBox[{"1078208", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"10054448", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "-", 
                RowBox[{"13885848", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "-", 
                RowBox[{"1814235", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "+", 
                RowBox[{"6325620", " ", 
                 SuperscriptBox["\[Mu]", "10"]}], "-", 
                RowBox[{"1692180", " ", 
                 SuperscriptBox["\[Mu]", "12"]}], "+", 
                RowBox[{"99000", " ", 
                 SuperscriptBox["\[Mu]", "14"]}]}], ")"}]}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Delta]", "6"], " ", 
              SuperscriptBox["\[Mu]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"280", "+", 
                RowBox[{"215600", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "-", 
                RowBox[{"2507274", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "+", 
                RowBox[{"4445448", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "-", 
                RowBox[{"1054515", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "-", 
                RowBox[{"1259160", " ", 
                 SuperscriptBox["\[Mu]", "10"]}], "+", 
                RowBox[{"610140", " ", 
                 SuperscriptBox["\[Mu]", "12"]}], "-", 
                RowBox[{"75450", " ", 
                 SuperscriptBox["\[Mu]", "14"]}], "+", 
                RowBox[{"1650", " ", 
                 SuperscriptBox["\[Mu]", "16"]}]}], ")"}]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Delta]", "5"], " ", 
              SuperscriptBox["\[Mu]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"832", "+", 
                RowBox[{"46962", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "-", 
                RowBox[{"1685628", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "+", 
                RowBox[{"5495658", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "-", 
                RowBox[{"3596754", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "-", 
                RowBox[{"832881", " ", 
                 SuperscriptBox["\[Mu]", "10"]}], "+", 
                RowBox[{"1166664", " ", 
                 SuperscriptBox["\[Mu]", "12"]}], "-", 
                RowBox[{"268830", " ", 
                 SuperscriptBox["\[Mu]", "14"]}], "+", 
                RowBox[{"16500", " ", 
                 SuperscriptBox["\[Mu]", "16"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Mu]", "6"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "264"}], "-", 
                RowBox[{"3276", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"23838", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "-", 
                RowBox[{"39480", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "+", 
                RowBox[{"19950", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "+", 
                RowBox[{"4572", " ", 
                 SuperscriptBox["\[Mu]", "10"]}], "-", 
                RowBox[{"8007", " ", 
                 SuperscriptBox["\[Mu]", "12"]}], "+", 
                RowBox[{"3016", " ", 
                 SuperscriptBox["\[Mu]", "14"]}], "-", 
                RowBox[{"490", " ", 
                 SuperscriptBox["\[Mu]", "16"]}], "+", 
                RowBox[{"30", " ", 
                 SuperscriptBox["\[Mu]", "18"]}]}], ")"}]}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Delta]", "2"], " ", 
              SuperscriptBox["\[Mu]", "4"], " ", 
              RowBox[{"(", 
               RowBox[{"618", "+", 
                RowBox[{"2112", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"68112", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "-", 
                RowBox[{"236670", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "+", 
                RowBox[{"194460", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "-", 
                RowBox[{"5514", " ", 
                 SuperscriptBox["\[Mu]", "10"]}], "-", 
                RowBox[{"49326", " ", 
                 SuperscriptBox["\[Mu]", "12"]}], "+", 
                RowBox[{"19359", " ", 
                 SuperscriptBox["\[Mu]", "14"]}], "-", 
                RowBox[{"2575", " ", 
                 SuperscriptBox["\[Mu]", "16"]}], "+", 
                RowBox[{"90", " ", 
                 SuperscriptBox["\[Mu]", "18"]}]}], ")"}]}], "-", 
             RowBox[{"2", " ", "\[Delta]", " ", 
              SuperscriptBox["\[Mu]", "4"], " ", 
              RowBox[{"(", 
               RowBox[{"120", "+", 
                RowBox[{"1872", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"17166", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "-", 
                RowBox[{"101220", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "+", 
                RowBox[{"126630", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "-", 
                RowBox[{"36540", " ", 
                 SuperscriptBox["\[Mu]", "10"]}], "-", 
                RowBox[{"23271", " ", 
                 SuperscriptBox["\[Mu]", "12"]}], "+", 
                RowBox[{"17262", " ", 
                 SuperscriptBox["\[Mu]", "14"]}], "-", 
                RowBox[{"3890", " ", 
                 SuperscriptBox["\[Mu]", "16"]}], "+", 
                RowBox[{"300", " ", 
                 SuperscriptBox["\[Mu]", "18"]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Delta]", "4"], " ", 
              SuperscriptBox["\[Mu]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "592"}], "-", 
                RowBox[{"3378", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"358128", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "-", 
                RowBox[{"2355990", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "+", 
                RowBox[{"2844870", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "-", 
                RowBox[{"387009", " ", 
                 SuperscriptBox["\[Mu]", "10"]}], "-", 
                RowBox[{"706536", " ", 
                 SuperscriptBox["\[Mu]", "12"]}], "+", 
                RowBox[{"304146", " ", 
                 SuperscriptBox["\[Mu]", "14"]}], "-", 
                RowBox[{"38025", " ", 
                 SuperscriptBox["\[Mu]", "16"]}], "+", 
                RowBox[{"990", " ", 
                 SuperscriptBox["\[Mu]", "18"]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Delta]", "3"], " ", 
              SuperscriptBox["\[Mu]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "160"}], "-", 
                RowBox[{"3176", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"34350", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "-", 
                RowBox[{"695940", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "+", 
                RowBox[{"1425690", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "-", 
                RowBox[{"652680", " ", 
                 SuperscriptBox["\[Mu]", "10"]}], "-", 
                RowBox[{"221007", " ", 
                 SuperscriptBox["\[Mu]", "12"]}], "+", 
                RowBox[{"220530", " ", 
                 SuperscriptBox["\[Mu]", "14"]}], "-", 
                RowBox[{"49320", " ", 
                 SuperscriptBox["\[Mu]", "16"]}], "+", 
                RowBox[{"3300", " ", 
                 SuperscriptBox["\[Mu]", "18"]}]}], ")"}]}]}], ")"}], " ", 
           RowBox[{"ArcTanh", "[", 
            FractionBox[
             RowBox[{
              RowBox[{"2", " ", "\[Delta]"}], "+", 
              SuperscriptBox["\[Delta]", "2"], "-", 
              SuperscriptBox["\[Mu]", "2"]}], 
             SqrtBox[
              RowBox[{
               RowBox[{"4", " ", 
                SuperscriptBox["\[Delta]", "3"]}], "+", 
               SuperscriptBox["\[Delta]", "4"], "-", 
               RowBox[{"4", " ", "\[Delta]", " ", 
                SuperscriptBox["\[Mu]", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["\[Mu]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "4"}], "+", 
                  SuperscriptBox["\[Mu]", "2"]}], ")"}]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["\[Delta]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", 
                  SuperscriptBox["\[Mu]", "2"]}], ")"}]}]}]]], "]"}]}], "+", 
          RowBox[{"6", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"600", " ", 
              SuperscriptBox["\[Delta]", "23"]}], "+", 
             RowBox[{"30", " ", 
              SuperscriptBox["\[Delta]", "24"]}], "-", 
             RowBox[{"360", " ", 
              SuperscriptBox["\[Delta]", "22"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "15"}], "+", 
                SuperscriptBox["\[Mu]", "2"]}], ")"}]}], "-", 
             RowBox[{"60", " ", 
              SuperscriptBox["\[Delta]", "21"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "477"}], "+", 
                RowBox[{"110", " ", 
                 SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "+", 
             RowBox[{"10", " ", 
              SuperscriptBox["\[Delta]", "20"], " ", 
              RowBox[{"(", 
               RowBox[{"9738", "-", 
                RowBox[{"5449", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"198", " ", 
                 SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}], "+", 
             RowBox[{"20", " ", 
              SuperscriptBox["\[Delta]", "19"], " ", 
              RowBox[{"(", 
               RowBox[{"10629", "-", 
                RowBox[{"13268", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"1650", " ", 
                 SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Delta]", "18"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "63300"}], "+", 
                RowBox[{"208087", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "-", 
                RowBox[{"61975", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "+", 
                RowBox[{"1650", " ", 
                 SuperscriptBox["\[Mu]", "6"]}]}], ")"}]}], "-", 
             RowBox[{"12", " ", 
              SuperscriptBox["\[Delta]", "17"], " ", 
              RowBox[{"(", 
               RowBox[{"3925", "+", 
                RowBox[{"140621", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "-", 
                RowBox[{"91695", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "+", 
                RowBox[{"8250", " ", 
                 SuperscriptBox["\[Mu]", "6"]}]}], ")"}]}], "+", 
             RowBox[{"45", " ", 
              SuperscriptBox["\[Delta]", "16"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "18922"}], "-", 
                RowBox[{"42591", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"70136", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "-", 
                RowBox[{"14890", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "+", 
                RowBox[{"330", " ", 
                 SuperscriptBox["\[Mu]", "8"]}]}], ")"}]}], "+", 
             RowBox[{"6", " ", 
              SuperscriptBox["\[Delta]", "15"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "309210"}], "+", 
                RowBox[{"13613", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"982408", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "-", 
                RowBox[{"447360", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "+", 
                RowBox[{"33000", " ", 
                 SuperscriptBox["\[Mu]", "8"]}]}], ")"}]}], "-", 
             RowBox[{"12", " ", 
              SuperscriptBox["\[Delta]", "14"], " ", 
              RowBox[{"(", 
               RowBox[{"198510", "-", 
                RowBox[{"403329", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "-", 
                RowBox[{"527636", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "+", 
                RowBox[{"580836", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "-", 
                RowBox[{"99400", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "+", 
                RowBox[{"1980", " ", 
                 SuperscriptBox["\[Mu]", "10"]}]}], ")"}]}], "-", 
             RowBox[{"6", " ", 
              SuperscriptBox["\[Delta]", "13"], " ", 
              RowBox[{"(", 
               RowBox[{"342600", "-", 
                RowBox[{"1687774", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "-", 
                RowBox[{"84569", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "+", 
                RowBox[{"1978200", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "-", 
                RowBox[{"709940", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "+", 
                RowBox[{"46200", " ", 
                 SuperscriptBox["\[Mu]", "10"]}]}], ")"}]}], "+", 
             RowBox[{"6", " ", 
              SuperscriptBox["\[Delta]", "12"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "202000"}], "+", 
                RowBox[{"2054186", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "-", 
                RowBox[{"1914161", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "-", 
                RowBox[{"1988084", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "+", 
                RowBox[{"1647716", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "-", 
                RowBox[{"243950", " ", 
                 SuperscriptBox["\[Mu]", "10"]}], "+", 
                RowBox[{"4620", " ", 
                 SuperscriptBox["\[Mu]", "12"]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Delta]", "11"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "235680"}], "+", 
                RowBox[{"5057060", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "-", 
                RowBox[{"11482140", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "-", 
                RowBox[{"1080141", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "+", 
                RowBox[{"7572012", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "-", 
                RowBox[{"2293200", " ", 
                 SuperscriptBox["\[Mu]", "10"]}], "+", 
                RowBox[{"138600", " ", 
                 SuperscriptBox["\[Mu]", "12"]}]}], ")"}]}], "-", 
             RowBox[{"8", " ", 
              SuperscriptBox["\[Delta]", "10"], " ", 
              RowBox[{"(", 
               RowBox[{"13680", "-", 
                RowBox[{"714692", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"3269988", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "-", 
                RowBox[{"1826316", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "-", 
                RowBox[{"1754109", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "+", 
                RowBox[{"1169217", " ", 
                 SuperscriptBox["\[Mu]", "10"]}], "-", 
                RowBox[{"157185", " ", 
                 SuperscriptBox["\[Mu]", "12"]}], "+", 
                RowBox[{"2970", " ", 
                 SuperscriptBox["\[Mu]", "14"]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Delta]", "8"], " ", 
              SuperscriptBox["\[Mu]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"246217", "-", 
                RowBox[{"5365206", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"14533425", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "-", 
                RowBox[{"5292345", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "-", 
                RowBox[{"5292735", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "+", 
                RowBox[{"2961504", " ", 
                 SuperscriptBox["\[Mu]", "10"]}], "-", 
                RowBox[{"375450", " ", 
                 SuperscriptBox["\[Mu]", "12"]}], "+", 
                RowBox[{"7425", " ", 
                 SuperscriptBox["\[Mu]", "14"]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Delta]", "7"], " ", 
              SuperscriptBox["\[Mu]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"25738", "-", 
                RowBox[{"1935396", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"10221786", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "-", 
                RowBox[{"9520014", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "-", 
                RowBox[{"1640235", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "+", 
                RowBox[{"3441816", " ", 
                 SuperscriptBox["\[Mu]", "10"]}], "-", 
                RowBox[{"841920", " ", 
                 SuperscriptBox["\[Mu]", "12"]}], "+", 
                RowBox[{"49500", " ", 
                 SuperscriptBox["\[Mu]", "14"]}]}], ")"}]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Delta]", "9"], " ", 
              RowBox[{"(", 
               RowBox[{"5760", "-", 
                RowBox[{"1078208", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"10054448", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "-", 
                RowBox[{"13885848", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "-", 
                RowBox[{"1814235", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "+", 
                RowBox[{"6325620", " ", 
                 SuperscriptBox["\[Mu]", "10"]}], "-", 
                RowBox[{"1692180", " ", 
                 SuperscriptBox["\[Mu]", "12"]}], "+", 
                RowBox[{"99000", " ", 
                 SuperscriptBox["\[Mu]", "14"]}]}], ")"}]}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Delta]", "6"], " ", 
              SuperscriptBox["\[Mu]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"280", "+", 
                RowBox[{"215600", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "-", 
                RowBox[{"2507274", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "+", 
                RowBox[{"4445448", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "-", 
                RowBox[{"1054515", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "-", 
                RowBox[{"1259160", " ", 
                 SuperscriptBox["\[Mu]", "10"]}], "+", 
                RowBox[{"610140", " ", 
                 SuperscriptBox["\[Mu]", "12"]}], "-", 
                RowBox[{"75450", " ", 
                 SuperscriptBox["\[Mu]", "14"]}], "+", 
                RowBox[{"1650", " ", 
                 SuperscriptBox["\[Mu]", "16"]}]}], ")"}]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Delta]", "5"], " ", 
              SuperscriptBox["\[Mu]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"832", "+", 
                RowBox[{"46962", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "-", 
                RowBox[{"1685628", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "+", 
                RowBox[{"5495658", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "-", 
                RowBox[{"3596754", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "-", 
                RowBox[{"832881", " ", 
                 SuperscriptBox["\[Mu]", "10"]}], "+", 
                RowBox[{"1166664", " ", 
                 SuperscriptBox["\[Mu]", "12"]}], "-", 
                RowBox[{"268830", " ", 
                 SuperscriptBox["\[Mu]", "14"]}], "+", 
                RowBox[{"16500", " ", 
                 SuperscriptBox["\[Mu]", "16"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Mu]", "6"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "264"}], "-", 
                RowBox[{"3276", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"23838", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "-", 
                RowBox[{"39480", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "+", 
                RowBox[{"19950", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "+", 
                RowBox[{"4572", " ", 
                 SuperscriptBox["\[Mu]", "10"]}], "-", 
                RowBox[{"8007", " ", 
                 SuperscriptBox["\[Mu]", "12"]}], "+", 
                RowBox[{"3016", " ", 
                 SuperscriptBox["\[Mu]", "14"]}], "-", 
                RowBox[{"490", " ", 
                 SuperscriptBox["\[Mu]", "16"]}], "+", 
                RowBox[{"30", " ", 
                 SuperscriptBox["\[Mu]", "18"]}]}], ")"}]}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Delta]", "2"], " ", 
              SuperscriptBox["\[Mu]", "4"], " ", 
              RowBox[{"(", 
               RowBox[{"618", "+", 
                RowBox[{"2112", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"68112", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "-", 
                RowBox[{"236670", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "+", 
                RowBox[{"194460", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "-", 
                RowBox[{"5514", " ", 
                 SuperscriptBox["\[Mu]", "10"]}], "-", 
                RowBox[{"49326", " ", 
                 SuperscriptBox["\[Mu]", "12"]}], "+", 
                RowBox[{"19359", " ", 
                 SuperscriptBox["\[Mu]", "14"]}], "-", 
                RowBox[{"2575", " ", 
                 SuperscriptBox["\[Mu]", "16"]}], "+", 
                RowBox[{"90", " ", 
                 SuperscriptBox["\[Mu]", "18"]}]}], ")"}]}], "-", 
             RowBox[{"2", " ", "\[Delta]", " ", 
              SuperscriptBox["\[Mu]", "4"], " ", 
              RowBox[{"(", 
               RowBox[{"120", "+", 
                RowBox[{"1872", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"17166", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "-", 
                RowBox[{"101220", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "+", 
                RowBox[{"126630", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "-", 
                RowBox[{"36540", " ", 
                 SuperscriptBox["\[Mu]", "10"]}], "-", 
                RowBox[{"23271", " ", 
                 SuperscriptBox["\[Mu]", "12"]}], "+", 
                RowBox[{"17262", " ", 
                 SuperscriptBox["\[Mu]", "14"]}], "-", 
                RowBox[{"3890", " ", 
                 SuperscriptBox["\[Mu]", "16"]}], "+", 
                RowBox[{"300", " ", 
                 SuperscriptBox["\[Mu]", "18"]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Delta]", "4"], " ", 
              SuperscriptBox["\[Mu]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "592"}], "-", 
                RowBox[{"3378", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"358128", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "-", 
                RowBox[{"2355990", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "+", 
                RowBox[{"2844870", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "-", 
                RowBox[{"387009", " ", 
                 SuperscriptBox["\[Mu]", "10"]}], "-", 
                RowBox[{"706536", " ", 
                 SuperscriptBox["\[Mu]", "12"]}], "+", 
                RowBox[{"304146", " ", 
                 SuperscriptBox["\[Mu]", "14"]}], "-", 
                RowBox[{"38025", " ", 
                 SuperscriptBox["\[Mu]", "16"]}], "+", 
                RowBox[{"990", " ", 
                 SuperscriptBox["\[Mu]", "18"]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Delta]", "3"], " ", 
              SuperscriptBox["\[Mu]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "160"}], "-", 
                RowBox[{"3176", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"34350", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "-", 
                RowBox[{"695940", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "+", 
                RowBox[{"1425690", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "-", 
                RowBox[{"652680", " ", 
                 SuperscriptBox["\[Mu]", "10"]}], "-", 
                RowBox[{"221007", " ", 
                 SuperscriptBox["\[Mu]", "12"]}], "+", 
                RowBox[{"220530", " ", 
                 SuperscriptBox["\[Mu]", "14"]}], "-", 
                RowBox[{"49320", " ", 
                 SuperscriptBox["\[Mu]", "16"]}], "+", 
                RowBox[{"3300", " ", 
                 SuperscriptBox["\[Mu]", "18"]}]}], ")"}]}]}], ")"}], " ", 
           RowBox[{"ArcTanh", "[", 
            FractionBox[
             RowBox[{"2", "+", 
              RowBox[{"2", " ", "\[Delta]"}], "+", 
              SuperscriptBox["\[Delta]", "2"], "-", 
              SuperscriptBox["\[Mu]", "2"]}], 
             SqrtBox[
              RowBox[{
               RowBox[{"4", " ", 
                SuperscriptBox["\[Delta]", "3"]}], "+", 
               SuperscriptBox["\[Delta]", "4"], "-", 
               RowBox[{"4", " ", "\[Delta]", " ", 
                SuperscriptBox["\[Mu]", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["\[Mu]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "4"}], "+", 
                  SuperscriptBox["\[Mu]", "2"]}], ")"}]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["\[Delta]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", 
                  SuperscriptBox["\[Mu]", "2"]}], ")"}]}]}]]], "]"}]}], "+", 
          RowBox[{
           SqrtBox[
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["\[Delta]", "3"]}], "+", 
             SuperscriptBox["\[Delta]", "4"], "-", 
             RowBox[{"4", " ", "\[Delta]", " ", 
              SuperscriptBox["\[Mu]", "2"]}], "+", 
             RowBox[{
              SuperscriptBox["\[Mu]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "4"}], "+", 
                SuperscriptBox["\[Mu]", "2"]}], ")"}]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Delta]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", 
                SuperscriptBox["\[Mu]", "2"]}], ")"}]}]}]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "96"}], " ", 
              SuperscriptBox["\[Delta]", "4"]}], "-", 
             RowBox[{"96", " ", 
              SuperscriptBox["\[Delta]", "5"]}], "-", 
             RowBox[{"432", " ", 
              SuperscriptBox["\[Delta]", "6"]}], "+", 
             RowBox[{"3456", " ", 
              SuperscriptBox["\[Delta]", "7"]}], "+", 
             RowBox[{"73626", " ", 
              SuperscriptBox["\[Delta]", "8"]}], "+", 
             RowBox[{"372294", " ", 
              SuperscriptBox["\[Delta]", "9"]}], "+", 
             RowBox[{"961506", " ", 
              SuperscriptBox["\[Delta]", "10"]}], "+", 
             RowBox[{"1495422", " ", 
              SuperscriptBox["\[Delta]", "11"]}], "+", 
             RowBox[{"1454544", " ", 
              SuperscriptBox["\[Delta]", "12"]}], "+", 
             RowBox[{"817590", " ", 
              SuperscriptBox["\[Delta]", "13"]}], "+", 
             RowBox[{"124785", " ", 
              SuperscriptBox["\[Delta]", "14"]}], "-", 
             RowBox[{"191700", " ", 
              SuperscriptBox["\[Delta]", "15"]}], "-", 
             RowBox[{"177900", " ", 
              SuperscriptBox["\[Delta]", "16"]}], "-", 
             RowBox[{"78300", " ", 
              SuperscriptBox["\[Delta]", "17"]}], "-", 
             RowBox[{"20070", " ", 
              SuperscriptBox["\[Delta]", "18"]}], "-", 
             RowBox[{"2880", " ", 
              SuperscriptBox["\[Delta]", "19"]}], "-", 
             RowBox[{"180", " ", 
              SuperscriptBox["\[Delta]", "20"]}], "-", 
             RowBox[{"1328", " ", 
              SuperscriptBox["\[Delta]", "2"], " ", 
              SuperscriptBox["\[Mu]", "2"]}], "-", 
             RowBox[{"5248", " ", 
              SuperscriptBox["\[Delta]", "3"], " ", 
              SuperscriptBox["\[Mu]", "2"]}], "-", 
             RowBox[{"4500", " ", 
              SuperscriptBox["\[Delta]", "4"], " ", 
              SuperscriptBox["\[Mu]", "2"]}], "-", 
             RowBox[{"17100", " ", 
              SuperscriptBox["\[Delta]", "5"], " ", 
              SuperscriptBox["\[Mu]", "2"]}], "-", 
             RowBox[{"284886", " ", 
              SuperscriptBox["\[Delta]", "6"], " ", 
              SuperscriptBox["\[Mu]", "2"]}], "-", 
             RowBox[{"1433016", " ", 
              SuperscriptBox["\[Delta]", "7"], " ", 
              SuperscriptBox["\[Mu]", "2"]}], "-", 
             RowBox[{"3793982", " ", 
              SuperscriptBox["\[Delta]", "8"], " ", 
              SuperscriptBox["\[Mu]", "2"]}], "-", 
             RowBox[{"6170608", " ", 
              SuperscriptBox["\[Delta]", "9"], " ", 
              SuperscriptBox["\[Mu]", "2"]}], "-", 
             RowBox[{"6352338", " ", 
              SuperscriptBox["\[Delta]", "10"], " ", 
              SuperscriptBox["\[Mu]", "2"]}], "-", 
             RowBox[{"3767912", " ", 
              SuperscriptBox["\[Delta]", "11"], " ", 
              SuperscriptBox["\[Mu]", "2"]}], "-", 
             RowBox[{"490921", " ", 
              SuperscriptBox["\[Delta]", "12"], " ", 
              SuperscriptBox["\[Mu]", "2"]}], "+", 
             RowBox[{"1224240", " ", 
              SuperscriptBox["\[Delta]", "13"], " ", 
              SuperscriptBox["\[Mu]", "2"]}], "+", 
             RowBox[{"1194858", " ", 
              SuperscriptBox["\[Delta]", "14"], " ", 
              SuperscriptBox["\[Mu]", "2"]}], "+", 
             RowBox[{"575280", " ", 
              SuperscriptBox["\[Delta]", "15"], " ", 
              SuperscriptBox["\[Mu]", "2"]}], "+", 
             RowBox[{"162870", " ", 
              SuperscriptBox["\[Delta]", "16"], " ", 
              SuperscriptBox["\[Mu]", "2"]}], "+", 
             RowBox[{"25920", " ", 
              SuperscriptBox["\[Delta]", "17"], " ", 
              SuperscriptBox["\[Mu]", "2"]}], "+", 
             RowBox[{"1800", " ", 
              SuperscriptBox["\[Delta]", "18"], " ", 
              SuperscriptBox["\[Mu]", "2"]}], "-", 
             RowBox[{"256", " ", 
              SuperscriptBox["\[Mu]", "4"]}], "-", 
             RowBox[{"4736", " ", "\[Delta]", " ", 
              SuperscriptBox["\[Mu]", "4"]}], "-", 
             RowBox[{"16664", " ", 
              SuperscriptBox["\[Delta]", "2"], " ", 
              SuperscriptBox["\[Mu]", "4"]}], "+", 
             RowBox[{"9832", " ", 
              SuperscriptBox["\[Delta]", "3"], " ", 
              SuperscriptBox["\[Mu]", "4"]}], "+", 
             RowBox[{"400906", " ", 
              SuperscriptBox["\[Delta]", "4"], " ", 
              SuperscriptBox["\[Mu]", "4"]}], "+", 
             RowBox[{"2036764", " ", 
              SuperscriptBox["\[Delta]", "5"], " ", 
              SuperscriptBox["\[Mu]", "4"]}], "+", 
             RowBox[{"5633280", " ", 
              SuperscriptBox["\[Delta]", "6"], " ", 
              SuperscriptBox["\[Mu]", "4"]}], "+", 
             RowBox[{"9809540", " ", 
              SuperscriptBox["\[Delta]", "7"], " ", 
              SuperscriptBox["\[Mu]", "4"]}], "+", 
             RowBox[{"10924700", " ", 
              SuperscriptBox["\[Delta]", "8"], " ", 
              SuperscriptBox["\[Mu]", "4"]}], "+", 
             RowBox[{"6933154", " ", 
              SuperscriptBox["\[Delta]", "9"], " ", 
              SuperscriptBox["\[Mu]", "4"]}], "+", 
             RowBox[{"620967", " ", 
              SuperscriptBox["\[Delta]", "10"], " ", 
              SuperscriptBox["\[Mu]", "4"]}], "-", 
             RowBox[{"3315180", " ", 
              SuperscriptBox["\[Delta]", "11"], " ", 
              SuperscriptBox["\[Mu]", "4"]}], "-", 
             RowBox[{"3443274", " ", 
              SuperscriptBox["\[Delta]", "12"], " ", 
              SuperscriptBox["\[Mu]", "4"]}], "-", 
             RowBox[{"1834560", " ", 
              SuperscriptBox["\[Delta]", "13"], " ", 
              SuperscriptBox["\[Mu]", "4"]}], "-", 
             RowBox[{"580440", " ", 
              SuperscriptBox["\[Delta]", "14"], " ", 
              SuperscriptBox["\[Mu]", "4"]}], "-", 
             RowBox[{"103680", " ", 
              SuperscriptBox["\[Delta]", "15"], " ", 
              SuperscriptBox["\[Mu]", "4"]}], "-", 
             RowBox[{"8100", " ", 
              SuperscriptBox["\[Delta]", "16"], " ", 
              SuperscriptBox["\[Mu]", "4"]}], "-", 
             RowBox[{"3604", " ", 
              SuperscriptBox["\[Mu]", "6"]}], "-", 
             RowBox[{"29788", " ", "\[Delta]", " ", 
              SuperscriptBox["\[Mu]", "6"]}], "-", 
             RowBox[{"251658", " ", 
              SuperscriptBox["\[Delta]", "2"], " ", 
              SuperscriptBox["\[Mu]", "6"]}], "-", 
             RowBox[{"1248136", " ", 
              SuperscriptBox["\[Delta]", "3"], " ", 
              SuperscriptBox["\[Mu]", "6"]}], "-", 
             RowBox[{"3775900", " ", 
              SuperscriptBox["\[Delta]", "4"], " ", 
              SuperscriptBox["\[Mu]", "6"]}], "-", 
             RowBox[{"7376772", " ", 
              SuperscriptBox["\[Delta]", "5"], " ", 
              SuperscriptBox["\[Mu]", "6"]}], "-", 
             RowBox[{"9228410", " ", 
              SuperscriptBox["\[Delta]", "6"], " ", 
              SuperscriptBox["\[Mu]", "6"]}], "-", 
             RowBox[{"6397088", " ", 
              SuperscriptBox["\[Delta]", "7"], " ", 
              SuperscriptBox["\[Mu]", "6"]}], "-", 
             RowBox[{"57387", " ", 
              SuperscriptBox["\[Delta]", "8"], " ", 
              SuperscriptBox["\[Mu]", "6"]}], "+", 
             RowBox[{"4921800", " ", 
              SuperscriptBox["\[Delta]", "9"], " ", 
              SuperscriptBox["\[Mu]", "6"]}], "+", 
             RowBox[{"5530026", " ", 
              SuperscriptBox["\[Delta]", "10"], " ", 
              SuperscriptBox["\[Mu]", "6"]}], "+", 
             RowBox[{"3311280", " ", 
              SuperscriptBox["\[Delta]", "11"], " ", 
              SuperscriptBox["\[Mu]", "6"]}], "+", 
             RowBox[{"1188600", " ", 
              SuperscriptBox["\[Delta]", "12"], " ", 
              SuperscriptBox["\[Mu]", "6"]}], "+", 
             RowBox[{"241920", " ", 
              SuperscriptBox["\[Delta]", "13"], " ", 
              SuperscriptBox["\[Mu]", "6"]}], "+", 
             RowBox[{"21600", " ", 
              SuperscriptBox["\[Delta]", "14"], " ", 
              SuperscriptBox["\[Mu]", "6"]}], "+", 
             RowBox[{"36812", " ", 
              SuperscriptBox["\[Mu]", "8"]}], "+", 
             RowBox[{"262014", " ", "\[Delta]", " ", 
              SuperscriptBox["\[Mu]", "8"]}], "+", 
             RowBox[{"1030678", " ", 
              SuperscriptBox["\[Delta]", "2"], " ", 
              SuperscriptBox["\[Mu]", "8"]}], "+", 
             RowBox[{"2532886", " ", 
              SuperscriptBox["\[Delta]", "3"], " ", 
              SuperscriptBox["\[Mu]", "8"]}], "+", 
             RowBox[{"3838182", " ", 
              SuperscriptBox["\[Delta]", "4"], " ", 
              SuperscriptBox["\[Mu]", "8"]}], "+", 
             RowBox[{"3007610", " ", 
              SuperscriptBox["\[Delta]", "5"], " ", 
              SuperscriptBox["\[Mu]", "8"]}], "-", 
             RowBox[{"529177", " ", 
              SuperscriptBox["\[Delta]", "6"], " ", 
              SuperscriptBox["\[Mu]", "8"]}], "-", 
             RowBox[{"4310700", " ", 
              SuperscriptBox["\[Delta]", "7"], " ", 
              SuperscriptBox["\[Mu]", "8"]}], "-", 
             RowBox[{"5368050", " ", 
              SuperscriptBox["\[Delta]", "8"], " ", 
              SuperscriptBox["\[Mu]", "8"]}], "-", 
             RowBox[{"3691800", " ", 
              SuperscriptBox["\[Delta]", "9"], " ", 
              SuperscriptBox["\[Mu]", "8"]}], "-", 
             RowBox[{"1534260", " ", 
              SuperscriptBox["\[Delta]", "10"], " ", 
              SuperscriptBox["\[Mu]", "8"]}], "-", 
             RowBox[{"362880", " ", 
              SuperscriptBox["\[Delta]", "11"], " ", 
              SuperscriptBox["\[Mu]", "8"]}], "-", 
             RowBox[{"37800", " ", 
              SuperscriptBox["\[Delta]", "12"], " ", 
              SuperscriptBox["\[Mu]", "8"]}], "-", 
             RowBox[{"57262", " ", 
              SuperscriptBox["\[Mu]", "10"]}], "-", 
             RowBox[{"290468", " ", "\[Delta]", " ", 
              SuperscriptBox["\[Mu]", "10"]}], "-", 
             RowBox[{"655508", " ", 
              SuperscriptBox["\[Delta]", "2"], " ", 
              SuperscriptBox["\[Mu]", "10"]}], "-", 
             RowBox[{"622552", " ", 
              SuperscriptBox["\[Delta]", "3"], " ", 
              SuperscriptBox["\[Mu]", "10"]}], "+", 
             RowBox[{"465513", " ", 
              SuperscriptBox["\[Delta]", "4"], " ", 
              SuperscriptBox["\[Mu]", "10"]}], "+", 
             RowBox[{"2215200", " ", 
              SuperscriptBox["\[Delta]", "5"], " ", 
              SuperscriptBox["\[Mu]", "10"]}], "+", 
             RowBox[{"3179790", " ", 
              SuperscriptBox["\[Delta]", "6"], " ", 
              SuperscriptBox["\[Mu]", "10"]}], "+", 
             RowBox[{"2595600", " ", 
              SuperscriptBox["\[Delta]", "7"], " ", 
              SuperscriptBox["\[Mu]", "10"]}], "+", 
             RowBox[{"1285620", " ", 
              SuperscriptBox["\[Delta]", "8"], " ", 
              SuperscriptBox["\[Mu]", "10"]}], "+", 
             RowBox[{"362880", " ", 
              SuperscriptBox["\[Delta]", "9"], " ", 
              SuperscriptBox["\[Mu]", "10"]}], "+", 
             RowBox[{"45360", " ", 
              SuperscriptBox["\[Delta]", "10"], " ", 
              SuperscriptBox["\[Mu]", "10"]}], "+", 
             RowBox[{"18830", " ", 
              SuperscriptBox["\[Mu]", "12"]}], "+", 
             RowBox[{"29198", " ", "\[Delta]", " ", 
              SuperscriptBox["\[Mu]", "12"]}], "-", 
             RowBox[{"146751", " ", 
              SuperscriptBox["\[Delta]", "2"], " ", 
              SuperscriptBox["\[Mu]", "12"]}], "-", 
             RowBox[{"613140", " ", 
              SuperscriptBox["\[Delta]", "3"], " ", 
              SuperscriptBox["\[Mu]", "12"]}], "-", 
             RowBox[{"1093038", " ", 
              SuperscriptBox["\[Delta]", "4"], " ", 
              SuperscriptBox["\[Mu]", "12"]}], "-", 
             RowBox[{"1118880", " ", 
              SuperscriptBox["\[Delta]", "5"], " ", 
              SuperscriptBox["\[Mu]", "12"]}], "-", 
             RowBox[{"691320", " ", 
              SuperscriptBox["\[Delta]", "6"], " ", 
              SuperscriptBox["\[Mu]", "12"]}], "-", 
             RowBox[{"241920", " ", 
              SuperscriptBox["\[Delta]", "7"], " ", 
              SuperscriptBox["\[Mu]", "12"]}], "-", 
             RowBox[{"37800", " ", 
              SuperscriptBox["\[Delta]", "8"], " ", 
              SuperscriptBox["\[Mu]", "12"]}], "+", 
             RowBox[{"12971", " ", 
              SuperscriptBox["\[Mu]", "14"]}], "+", 
             RowBox[{"69480", " ", "\[Delta]", " ", 
              SuperscriptBox["\[Mu]", "14"]}], "+", 
             RowBox[{"187614", " ", 
              SuperscriptBox["\[Delta]", "2"], " ", 
              SuperscriptBox["\[Mu]", "14"]}], "+", 
             RowBox[{"268560", " ", 
              SuperscriptBox["\[Delta]", "3"], " ", 
              SuperscriptBox["\[Mu]", "14"]}], "+", 
             RowBox[{"225240", " ", 
              SuperscriptBox["\[Delta]", "4"], " ", 
              SuperscriptBox["\[Mu]", "14"]}], "+", 
             RowBox[{"103680", " ", 
              SuperscriptBox["\[Delta]", "5"], " ", 
              SuperscriptBox["\[Mu]", "14"]}], "+", 
             RowBox[{"21600", " ", 
              SuperscriptBox["\[Delta]", "6"], " ", 
              SuperscriptBox["\[Mu]", "14"]}], "-", 
             RowBox[{"10026", " ", 
              SuperscriptBox["\[Mu]", "16"]}], "-", 
             RowBox[{"27180", " ", "\[Delta]", " ", 
              SuperscriptBox["\[Mu]", "16"]}], "-", 
             RowBox[{"38550", " ", 
              SuperscriptBox["\[Delta]", "2"], " ", 
              SuperscriptBox["\[Mu]", "16"]}], "-", 
             RowBox[{"25920", " ", 
              SuperscriptBox["\[Delta]", "3"], " ", 
              SuperscriptBox["\[Mu]", "16"]}], "-", 
             RowBox[{"8100", " ", 
              SuperscriptBox["\[Delta]", "4"], " ", 
              SuperscriptBox["\[Mu]", "16"]}], "+", 
             RowBox[{"2310", " ", 
              SuperscriptBox["\[Mu]", "18"]}], "+", 
             RowBox[{"2880", " ", "\[Delta]", " ", 
              SuperscriptBox["\[Mu]", "18"]}], "+", 
             RowBox[{"1800", " ", 
              SuperscriptBox["\[Delta]", "2"], " ", 
              SuperscriptBox["\[Mu]", "18"]}], "-", 
             RowBox[{"180", " ", 
              SuperscriptBox["\[Mu]", "20"]}], "+", 
             RowBox[{"6", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["\[Delta]", "2"], "-", 
                 SuperscriptBox["\[Mu]", "2"]}], ")"}], "4"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"4", "+", 
                 RowBox[{"4", " ", "\[Delta]"}], "+", 
                 SuperscriptBox["\[Delta]", "2"], "-", 
                 SuperscriptBox["\[Mu]", "2"]}], ")"}], "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "90"}], "+", 
                RowBox[{"180", " ", 
                 SuperscriptBox["\[Delta]", "7"]}], "+", 
                RowBox[{"30", " ", 
                 SuperscriptBox["\[Delta]", "8"]}], "+", 
                RowBox[{"197", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "-", 
                RowBox[{"64", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "-", 
                RowBox[{"70", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "+", 
                RowBox[{"30", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "-", 
                RowBox[{"120", " ", 
                 SuperscriptBox["\[Delta]", "6"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "3"}], "+", 
                   SuperscriptBox["\[Mu]", "2"]}], ")"}]}], "-", 
                RowBox[{"60", " ", 
                 SuperscriptBox["\[Delta]", "5"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "+", 
                RowBox[{"10", " ", 
                 SuperscriptBox["\[Delta]", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "90"}], "-", 
                   RowBox[{"79", " ", 
                    SuperscriptBox["\[Mu]", "2"]}], "+", 
                   RowBox[{"18", " ", 
                    SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}], "+", 
                RowBox[{"20", " ", 
                 SuperscriptBox["\[Delta]", "3"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "81"}], "-", 
                   RowBox[{"7", " ", 
                    SuperscriptBox["\[Mu]", "2"]}], "+", 
                   RowBox[{"27", " ", 
                    SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}], "-", 
                RowBox[{"20", " ", "\[Delta]", " ", 
                 RowBox[{"(", 
                  RowBox[{"27", "-", 
                   RowBox[{"35", " ", 
                    SuperscriptBox["\[Mu]", "2"]}], "-", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["\[Mu]", "4"]}], "+", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["\[Mu]", "6"]}]}], ")"}]}], "-", 
                RowBox[{"4", " ", 
                 SuperscriptBox["\[Delta]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"330", "-", 
                   RowBox[{"183", " ", 
                    SuperscriptBox["\[Mu]", "2"]}], "-", 
                   RowBox[{"125", " ", 
                    SuperscriptBox["\[Mu]", "4"]}], "+", 
                   RowBox[{"30", " ", 
                    SuperscriptBox["\[Mu]", "6"]}]}], ")"}]}]}], ")"}], " ", 
              RowBox[{"Log", "[", 
               RowBox[{"1", "+", "\[Delta]"}], "]"}]}], "-", 
             RowBox[{"6", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["\[Delta]", "2"], "-", 
                 SuperscriptBox["\[Mu]", "2"]}], ")"}], "4"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"4", "+", 
                 RowBox[{"4", " ", "\[Delta]"}], "+", 
                 SuperscriptBox["\[Delta]", "2"], "-", 
                 SuperscriptBox["\[Mu]", "2"]}], ")"}], "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "90"}], "+", 
                RowBox[{"180", " ", 
                 SuperscriptBox["\[Delta]", "7"]}], "+", 
                RowBox[{"30", " ", 
                 SuperscriptBox["\[Delta]", "8"]}], "+", 
                RowBox[{"197", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "-", 
                RowBox[{"64", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "-", 
                RowBox[{"70", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "+", 
                RowBox[{"30", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "-", 
                RowBox[{"120", " ", 
                 SuperscriptBox["\[Delta]", "6"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "3"}], "+", 
                   SuperscriptBox["\[Mu]", "2"]}], ")"}]}], "-", 
                RowBox[{"60", " ", 
                 SuperscriptBox["\[Delta]", "5"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "+", 
                RowBox[{"10", " ", 
                 SuperscriptBox["\[Delta]", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "90"}], "-", 
                   RowBox[{"79", " ", 
                    SuperscriptBox["\[Mu]", "2"]}], "+", 
                   RowBox[{"18", " ", 
                    SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}], "+", 
                RowBox[{"20", " ", 
                 SuperscriptBox["\[Delta]", "3"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "81"}], "-", 
                   RowBox[{"7", " ", 
                    SuperscriptBox["\[Mu]", "2"]}], "+", 
                   RowBox[{"27", " ", 
                    SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}], "-", 
                RowBox[{"20", " ", "\[Delta]", " ", 
                 RowBox[{"(", 
                  RowBox[{"27", "-", 
                   RowBox[{"35", " ", 
                    SuperscriptBox["\[Mu]", "2"]}], "-", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["\[Mu]", "4"]}], "+", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["\[Mu]", "6"]}]}], ")"}]}], "-", 
                RowBox[{"4", " ", 
                 SuperscriptBox["\[Delta]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"330", "-", 
                   RowBox[{"183", " ", 
                    SuperscriptBox["\[Mu]", "2"]}], "-", 
                   RowBox[{"125", " ", 
                    SuperscriptBox["\[Mu]", "4"]}], "+", 
                   RowBox[{"30", " ", 
                    SuperscriptBox["\[Mu]", "6"]}]}], ")"}]}]}], ")"}], " ", 
              RowBox[{"Log", "[", "\[Mu]", "]"}]}]}], ")"}]}]}], ")"}]}], 
       ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"3240", " ", 
        SuperscriptBox["f\[Pi]", "2"], " ", 
        SuperscriptBox["Mp", "2"], " ", 
        SuperscriptBox["M\[CapitalDelta]", "2"], " ", 
        SuperscriptBox["\[Pi]", "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[Delta]", "2"], "-", 
           SuperscriptBox["\[Mu]", "2"]}], ")"}], "4"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"4", "+", 
           RowBox[{"4", " ", "\[Delta]"}], "+", 
           SuperscriptBox["\[Delta]", "2"], "-", 
           SuperscriptBox["\[Mu]", "2"]}], ")"}], "3"], " ", 
        SqrtBox[
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox["\[Delta]", "3"]}], "+", 
          SuperscriptBox["\[Delta]", "4"], "-", 
          RowBox[{"4", " ", "\[Delta]", " ", 
           SuperscriptBox["\[Mu]", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["\[Mu]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "+", 
             SuperscriptBox["\[Mu]", "2"]}], ")"}]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[Delta]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", 
             SuperscriptBox["\[Mu]", "2"]}], ")"}]}]}]]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"slope", " ", "in", " ", "\[Chi]PT"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"slopebar\[Gamma]0NLOloops", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["e", "2"], " ", 
        SuperscriptBox["hA", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "60"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"43176", " ", 
              SuperscriptBox["\[Delta]", "27"]}], "+", 
             RowBox[{"1785", " ", 
              SuperscriptBox["\[Delta]", "28"]}], "+", 
             RowBox[{
              SuperscriptBox["\[Delta]", "25"], " ", 
              RowBox[{"(", 
               RowBox[{"3232044", "-", 
                RowBox[{"561288", " ", 
                 SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "-", 
             RowBox[{"6", " ", 
              SuperscriptBox["\[Delta]", "26"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "79963"}], "+", 
                RowBox[{"4165", " ", 
                 SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "+", 
             RowBox[{"5", " ", 
              SuperscriptBox["\[Delta]", "24"], " ", 
              RowBox[{"(", 
               RowBox[{"2926484", "-", 
                RowBox[{"1158822", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"32487", " ", 
                 SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}], "+", 
             RowBox[{"24", " ", 
              SuperscriptBox["\[Delta]", "23"], " ", 
              RowBox[{"(", 
               RowBox[{"1933360", "-", 
                RowBox[{"1512221", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"140322", " ", 
                 SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}], "-", 
             RowBox[{"12", " ", 
              SuperscriptBox["\[Delta]", "22"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "8571725"}], "+", 
                RowBox[{"12752442", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "-", 
                RowBox[{"2675553", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "+", 
                RowBox[{"54145", " ", 
                 SuperscriptBox["\[Mu]", "6"]}]}], ")"}]}], "-", 
             RowBox[{"8", " ", 
              SuperscriptBox["\[Delta]", "21"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "18464815"}], "+", 
                RowBox[{"56652336", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "-", 
                RowBox[{"23238930", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "+", 
                RowBox[{"1543542", " ", 
                 SuperscriptBox["\[Mu]", "6"]}]}], ")"}]}], "+", 
             RowBox[{"20", " ", 
              SuperscriptBox["\[Delta]", "19"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "8781261"}], "-", 
                RowBox[{"64456534", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"99791466", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "-", 
                RowBox[{"28701618", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "+", 
                RowBox[{"1543542", " ", 
                 SuperscriptBox["\[Mu]", "8"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Delta]", "20"], " ", 
              RowBox[{"(", 
               RowBox[{"85220046", "-", 
                RowBox[{"943315840", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"725816190", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "-", 
                RowBox[{"107978244", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "+", 
                RowBox[{"1786785", " ", 
                 SuperscriptBox["\[Mu]", "8"]}]}], ")"}]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Delta]", "18"], " ", 
              RowBox[{"(", 
               RowBox[{"293238480", "+", 
                RowBox[{"386346546", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "-", 
                RowBox[{"1938523808", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "+", 
                RowBox[{"1030341290", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "-", 
                RowBox[{"122790195", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "+", 
                RowBox[{"1786785", " ", 
                 SuperscriptBox["\[Mu]", "10"]}]}], ")"}]}], "-", 
             RowBox[{"12", " ", 
              SuperscriptBox["\[Delta]", "17"], " ", 
              RowBox[{"(", 
               RowBox[{"76813616", "-", 
                RowBox[{"93752151", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "-", 
                RowBox[{"417602226", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "+", 
                RowBox[{"435310710", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "-", 
                RowBox[{"99067485", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "+", 
                RowBox[{"4630626", " ", 
                 SuperscriptBox["\[Mu]", "10"]}]}], ")"}]}], "+", 
             RowBox[{"9", " ", 
              SuperscriptBox["\[Delta]", "16"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "106574784"}], "+", 
                RowBox[{"428519940", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"341591614", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "-", 
                RowBox[{"1044619828", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "+", 
                RowBox[{"432355770", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "-", 
                RowBox[{"44243034", " ", 
                 SuperscriptBox["\[Mu]", "10"]}], "+", 
                RowBox[{"595595", " ", 
                 SuperscriptBox["\[Mu]", "12"]}]}], ")"}]}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["\[Delta]", "15"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "87790448"}], "+", 
                RowBox[{"730771767", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "-", 
                RowBox[{"376956300", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "-", 
                RowBox[{"1425741816", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "+", 
                RowBox[{"1126750500", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "-", 
                RowBox[{"217209366", " ", 
                 SuperscriptBox["\[Mu]", "10"]}], "+", 
                RowBox[{"9261252", " ", 
                 SuperscriptBox["\[Mu]", "12"]}]}], ")"}]}], "-", 
             RowBox[{"24", " ", 
              SuperscriptBox["\[Delta]", "14"], " ", 
              RowBox[{"(", 
               RowBox[{"15042880", "-", 
                RowBox[{"243400398", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"453135057", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "+", 
                RowBox[{"293873106", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "-", 
                RowBox[{"620532635", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "+", 
                RowBox[{"213841320", " ", 
                 SuperscriptBox["\[Mu]", "10"]}], "-", 
                RowBox[{"19684995", " ", 
                 SuperscriptBox["\[Mu]", "12"]}], "+", 
                RowBox[{"255255", " ", 
                 SuperscriptBox["\[Mu]", "14"]}]}], ")"}]}], "-", 
             RowBox[{"24", " ", 
              SuperscriptBox["\[Delta]", "13"], " ", 
              RowBox[{"(", 
               RowBox[{"5200000", "-", 
                RowBox[{"171722228", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"658767981", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "-", 
                RowBox[{"178628420", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "-", 
                RowBox[{"699720070", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "+", 
                RowBox[{"447685980", " ", 
                 SuperscriptBox["\[Mu]", "10"]}], "-", 
                RowBox[{"76477632", " ", 
                 SuperscriptBox["\[Mu]", "12"]}], "+", 
                RowBox[{"3087084", " ", 
                 SuperscriptBox["\[Mu]", "14"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Delta]", "12"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "26149366"}], "+", 
                RowBox[{"2054543040", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "-", 
                RowBox[{"15036332412", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "+", 
                RowBox[{"17084524368", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "+", 
                RowBox[{"10292596146", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "-", 
                RowBox[{"16102602768", " ", 
                 SuperscriptBox["\[Mu]", "10"]}], "+", 
                RowBox[{"4826806908", " ", 
                 SuperscriptBox["\[Mu]", "12"]}], "-", 
                RowBox[{"413963352", " ", 
                 SuperscriptBox["\[Mu]", "14"]}], "+", 
                RowBox[{"5360355", " ", 
                 SuperscriptBox["\[Mu]", "16"]}]}], ")"}]}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["\[Delta]", "11"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "314481"}], "+", 
                RowBox[{"86828624", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "-", 
                RowBox[{"1265220591", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "+", 
                RowBox[{"2956268361", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "-", 
                RowBox[{"408601545", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "-", 
                RowBox[{"2082295278", " ", 
                 SuperscriptBox["\[Mu]", "10"]}], "+", 
                RowBox[{"1125126702", " ", 
                 SuperscriptBox["\[Mu]", "12"]}], "-", 
                RowBox[{"176104170", " ", 
                 SuperscriptBox["\[Mu]", "14"]}], "+", 
                RowBox[{"6945939", " ", 
                 SuperscriptBox["\[Mu]", "16"]}]}], ")"}]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Delta]", "10"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "306"}], "-", 
                RowBox[{"71911666", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"2423295600", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "-", 
                RowBox[{"10572051732", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "+", 
                RowBox[{"8111452998", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "+", 
                RowBox[{"4960913454", " ", 
                 SuperscriptBox["\[Mu]", "10"]}], "-", 
                RowBox[{"6020755272", " ", 
                 SuperscriptBox["\[Mu]", "12"]}], "+", 
                RowBox[{"1620568620", " ", 
                 SuperscriptBox["\[Mu]", "14"]}], "-", 
                RowBox[{"133307559", " ", 
                 SuperscriptBox["\[Mu]", "16"]}], "+", 
                RowBox[{"1786785", " ", 
                 SuperscriptBox["\[Mu]", "18"]}]}], ")"}]}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Delta]", "9"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "430"}], "-", 
                RowBox[{"3463986", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"397414864", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "-", 
                RowBox[{"3346488838", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "+", 
                RowBox[{"5295933720", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "-", 
                RowBox[{"240641370", " ", 
                 SuperscriptBox["\[Mu]", "10"]}], "-", 
                RowBox[{"2806000260", " ", 
                 SuperscriptBox["\[Mu]", "12"]}], "+", 
                RowBox[{"1319509980", " ", 
                 SuperscriptBox["\[Mu]", "14"]}], "-", 
                RowBox[{"194439465", " ", 
                 SuperscriptBox["\[Mu]", "16"]}], "+", 
                RowBox[{"7717710", " ", 
                 SuperscriptBox["\[Mu]", "18"]}]}], ")"}]}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["\[Delta]", "7"], " ", 
              RowBox[{"(", 
               RowBox[{"360", "+", 
                RowBox[{"21086", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "-", 
                RowBox[{"3865272", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "+", 
                RowBox[{"237954222", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "-", 
                RowBox[{"1271874186", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "+", 
                RowBox[{"1430566515", " ", 
                 SuperscriptBox["\[Mu]", "10"]}], "+", 
                RowBox[{"49382136", " ", 
                 SuperscriptBox["\[Mu]", "12"]}], "-", 
                RowBox[{"629781024", " ", 
                 SuperscriptBox["\[Mu]", "14"]}], "+", 
                RowBox[{"263803140", " ", 
                 SuperscriptBox["\[Mu]", "16"]}], "-", 
                RowBox[{"37499715", " ", 
                 SuperscriptBox["\[Mu]", "18"]}], "+", 
                RowBox[{"1543542", " ", 
                 SuperscriptBox["\[Mu]", "20"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Delta]", "8"], " ", 
              RowBox[{"(", 
               RowBox[{"2880", "+", 
                RowBox[{"76340", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "-", 
                RowBox[{"323572554", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "+", 
                RowBox[{"6064783560", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "-", 
                RowBox[{"17481081420", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "+", 
                RowBox[{"9409123620", " ", 
                 SuperscriptBox["\[Mu]", "10"]}], "+", 
                RowBox[{"6334004502", " ", 
                 SuperscriptBox["\[Mu]", "12"]}], "-", 
                RowBox[{"6161137176", " ", 
                 SuperscriptBox["\[Mu]", "14"]}], "+", 
                RowBox[{"1527383880", " ", 
                 SuperscriptBox["\[Mu]", "16"]}], "-", 
                RowBox[{"123754290", " ", 
                 SuperscriptBox["\[Mu]", "18"]}], "+", 
                RowBox[{"1786785", " ", 
                 SuperscriptBox["\[Mu]", "20"]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Delta]", "2"], " ", 
              SuperscriptBox["\[Mu]", "4"], " ", 
              RowBox[{"(", 
               RowBox[{"24108", "+", 
                RowBox[{"402108", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"788886", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "+", 
                RowBox[{"35559882", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "-", 
                RowBox[{"133907256", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "+", 
                RowBox[{"127372560", " ", 
                 SuperscriptBox["\[Mu]", "10"]}], "-", 
                RowBox[{"13137894", " ", 
                 SuperscriptBox["\[Mu]", "12"]}], "-", 
                RowBox[{"38409588", " ", 
                 SuperscriptBox["\[Mu]", "14"]}], "+", 
                RowBox[{"21888104", " ", 
                 SuperscriptBox["\[Mu]", "16"]}], "-", 
                RowBox[{"4883802", " ", 
                 SuperscriptBox["\[Mu]", "18"]}], "+", 
                RowBox[{"460533", " ", 
                 SuperscriptBox["\[Mu]", "20"]}], "-", 
                RowBox[{"12495", " ", 
                 SuperscriptBox["\[Mu]", "22"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Mu]", "6"], " ", 
              RowBox[{"(", 
               RowBox[{"3768", "+", 
                RowBox[{"56628", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"682836", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "-", 
                RowBox[{"5390022", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "+", 
                RowBox[{"9535680", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "-", 
                RowBox[{"5446056", " ", 
                 SuperscriptBox["\[Mu]", "10"]}], "-", 
                RowBox[{"1012704", " ", 
                 SuperscriptBox["\[Mu]", "12"]}], "+", 
                RowBox[{"2596572", " ", 
                 SuperscriptBox["\[Mu]", "14"]}], "-", 
                RowBox[{"1283764", " ", 
                 SuperscriptBox["\[Mu]", "16"]}], "+", 
                RowBox[{"306250", " ", 
                 SuperscriptBox["\[Mu]", "18"]}], "-", 
                RowBox[{"36774", " ", 
                 SuperscriptBox["\[Mu]", "20"]}], "+", 
                RowBox[{"1785", " ", 
                 SuperscriptBox["\[Mu]", "22"]}]}], ")"}]}], "-", 
             RowBox[{"4", " ", "\[Delta]", " ", 
              SuperscriptBox["\[Mu]", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "180"}], "-", 
                RowBox[{"27264", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "-", 
                RowBox[{"203130", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "-", 
                RowBox[{"1956978", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "+", 
                RowBox[{"12627216", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "-", 
                RowBox[{"17530170", " ", 
                 SuperscriptBox["\[Mu]", "10"]}], "+", 
                RowBox[{"6368544", " ", 
                 SuperscriptBox["\[Mu]", "12"]}], "+", 
                RowBox[{"3495015", " ", 
                 SuperscriptBox["\[Mu]", "14"]}], "-", 
                RowBox[{"3662726", " ", 
                 SuperscriptBox["\[Mu]", "16"]}], "+", 
                RowBox[{"1222482", " ", 
                 SuperscriptBox["\[Mu]", "18"]}], "-", 
                RowBox[{"185205", " ", 
                 SuperscriptBox["\[Mu]", "20"]}], "+", 
                RowBox[{"10794", " ", 
                 SuperscriptBox["\[Mu]", "22"]}]}], ")"}]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Delta]", "3"], " ", 
              SuperscriptBox["\[Mu]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"480", "+", 
                RowBox[{"93248", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"439000", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "-", 
                RowBox[{"5408010", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "+", 
                RowBox[{"103034400", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "-", 
                RowBox[{"233700978", " ", 
                 SuperscriptBox["\[Mu]", "10"]}], "+", 
                RowBox[{"134253882", " ", 
                 SuperscriptBox["\[Mu]", "12"]}], "+", 
                RowBox[{"33141435", " ", 
                 SuperscriptBox["\[Mu]", "14"]}], "-", 
                RowBox[{"56496710", " ", 
                 SuperscriptBox["\[Mu]", "16"]}], "+", 
                RowBox[{"19905570", " ", 
                 SuperscriptBox["\[Mu]", "18"]}], "-", 
                RowBox[{"2845266", " ", 
                 SuperscriptBox["\[Mu]", "20"]}], "+", 
                RowBox[{"140322", " ", 
                 SuperscriptBox["\[Mu]", "22"]}]}], ")"}]}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Delta]", "6"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "400"}], "-", 
                RowBox[{"51612", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "-", 
                RowBox[{"173128", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "-", 
                RowBox[{"94412222", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "+", 
                RowBox[{"1063055070", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "-", 
                RowBox[{"2116506420", " ", 
                 SuperscriptBox["\[Mu]", "10"]}], "+", 
                RowBox[{"793614780", " ", 
                 SuperscriptBox["\[Mu]", "12"]}], "+", 
                RowBox[{"649655514", " ", 
                 SuperscriptBox["\[Mu]", "14"]}], "-", 
                RowBox[{"519091023", " ", 
                 SuperscriptBox["\[Mu]", "16"]}], "+", 
                RowBox[{"121200970", " ", 
                 SuperscriptBox["\[Mu]", "18"]}], "-", 
                RowBox[{"9938907", " ", 
                 SuperscriptBox["\[Mu]", "20"]}], "+", 
                RowBox[{"162435", " ", 
                 SuperscriptBox["\[Mu]", "22"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Delta]", "4"], " ", 
              SuperscriptBox["\[Mu]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"38144", "+", 
                RowBox[{"947844", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"1655112", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "-", 
                RowBox[{"235691850", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "+", 
                RowBox[{"1598854320", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "-", 
                RowBox[{"2224450872", " ", 
                 SuperscriptBox["\[Mu]", "10"]}], "+", 
                RowBox[{"536044488", " ", 
                 SuperscriptBox["\[Mu]", "12"]}], "+", 
                RowBox[{"634173984", " ", 
                 SuperscriptBox["\[Mu]", "14"]}], "-", 
                RowBox[{"424424400", " ", 
                 SuperscriptBox["\[Mu]", "16"]}], "+", 
                RowBox[{"95464710", " ", 
                 SuperscriptBox["\[Mu]", "18"]}], "-", 
                RowBox[{"8184420", " ", 
                 SuperscriptBox["\[Mu]", "20"]}], "+", 
                RowBox[{"162435", " ", 
                 SuperscriptBox["\[Mu]", "22"]}]}], ")"}]}], "-", 
             RowBox[{"8", " ", 
              SuperscriptBox["\[Delta]", "5"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "48"}], "-", 
                RowBox[{"16748", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "-", 
                RowBox[{"140970", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "-", 
                RowBox[{"4630152", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "+", 
                RowBox[{"155616384", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "-", 
                RowBox[{"544559526", " ", 
                 SuperscriptBox["\[Mu]", "10"]}], "+", 
                RowBox[{"442058085", " ", 
                 SuperscriptBox["\[Mu]", "12"]}], "+", 
                RowBox[{"53528520", " ", 
                 SuperscriptBox["\[Mu]", "14"]}], "-", 
                RowBox[{"178347951", " ", 
                 SuperscriptBox["\[Mu]", "16"]}], "+", 
                RowBox[{"67869300", " ", 
                 SuperscriptBox["\[Mu]", "18"]}], "-", 
                RowBox[{"9537198", " ", 
                 SuperscriptBox["\[Mu]", "20"]}], "+", 
                RowBox[{"420966", " ", 
                 SuperscriptBox["\[Mu]", "22"]}]}], ")"}]}]}], ")"}], " ", 
           RowBox[{"ArcTanh", "[", 
            FractionBox[
             RowBox[{
              RowBox[{"2", " ", "\[Delta]"}], "+", 
              SuperscriptBox["\[Delta]", "2"], "-", 
              SuperscriptBox["\[Mu]", "2"]}], 
             SqrtBox[
              RowBox[{
               RowBox[{"4", " ", 
                SuperscriptBox["\[Delta]", "3"]}], "+", 
               SuperscriptBox["\[Delta]", "4"], "-", 
               RowBox[{"4", " ", "\[Delta]", " ", 
                SuperscriptBox["\[Mu]", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["\[Mu]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "4"}], "+", 
                  SuperscriptBox["\[Mu]", "2"]}], ")"}]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["\[Delta]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", 
                  SuperscriptBox["\[Mu]", "2"]}], ")"}]}]}]]], "]"}]}], "+", 
          RowBox[{"60", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"43176", " ", 
              SuperscriptBox["\[Delta]", "27"]}], "+", 
             RowBox[{"1785", " ", 
              SuperscriptBox["\[Delta]", "28"]}], "+", 
             RowBox[{
              SuperscriptBox["\[Delta]", "25"], " ", 
              RowBox[{"(", 
               RowBox[{"3232044", "-", 
                RowBox[{"561288", " ", 
                 SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "-", 
             RowBox[{"6", " ", 
              SuperscriptBox["\[Delta]", "26"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "79963"}], "+", 
                RowBox[{"4165", " ", 
                 SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "+", 
             RowBox[{"5", " ", 
              SuperscriptBox["\[Delta]", "24"], " ", 
              RowBox[{"(", 
               RowBox[{"2926484", "-", 
                RowBox[{"1158822", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"32487", " ", 
                 SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}], "+", 
             RowBox[{"24", " ", 
              SuperscriptBox["\[Delta]", "23"], " ", 
              RowBox[{"(", 
               RowBox[{"1933360", "-", 
                RowBox[{"1512221", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"140322", " ", 
                 SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}], "-", 
             RowBox[{"12", " ", 
              SuperscriptBox["\[Delta]", "22"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "8571725"}], "+", 
                RowBox[{"12752442", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "-", 
                RowBox[{"2675553", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "+", 
                RowBox[{"54145", " ", 
                 SuperscriptBox["\[Mu]", "6"]}]}], ")"}]}], "-", 
             RowBox[{"8", " ", 
              SuperscriptBox["\[Delta]", "21"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "18464815"}], "+", 
                RowBox[{"56652336", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "-", 
                RowBox[{"23238930", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "+", 
                RowBox[{"1543542", " ", 
                 SuperscriptBox["\[Mu]", "6"]}]}], ")"}]}], "+", 
             RowBox[{"20", " ", 
              SuperscriptBox["\[Delta]", "19"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "8781261"}], "-", 
                RowBox[{"64456534", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"99791466", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "-", 
                RowBox[{"28701618", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "+", 
                RowBox[{"1543542", " ", 
                 SuperscriptBox["\[Mu]", "8"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Delta]", "20"], " ", 
              RowBox[{"(", 
               RowBox[{"85220046", "-", 
                RowBox[{"943315840", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"725816190", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "-", 
                RowBox[{"107978244", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "+", 
                RowBox[{"1786785", " ", 
                 SuperscriptBox["\[Mu]", "8"]}]}], ")"}]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Delta]", "18"], " ", 
              RowBox[{"(", 
               RowBox[{"293238480", "+", 
                RowBox[{"386346546", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "-", 
                RowBox[{"1938523808", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "+", 
                RowBox[{"1030341290", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "-", 
                RowBox[{"122790195", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "+", 
                RowBox[{"1786785", " ", 
                 SuperscriptBox["\[Mu]", "10"]}]}], ")"}]}], "-", 
             RowBox[{"12", " ", 
              SuperscriptBox["\[Delta]", "17"], " ", 
              RowBox[{"(", 
               RowBox[{"76813616", "-", 
                RowBox[{"93752151", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "-", 
                RowBox[{"417602226", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "+", 
                RowBox[{"435310710", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "-", 
                RowBox[{"99067485", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "+", 
                RowBox[{"4630626", " ", 
                 SuperscriptBox["\[Mu]", "10"]}]}], ")"}]}], "+", 
             RowBox[{"9", " ", 
              SuperscriptBox["\[Delta]", "16"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "106574784"}], "+", 
                RowBox[{"428519940", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"341591614", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "-", 
                RowBox[{"1044619828", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "+", 
                RowBox[{"432355770", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "-", 
                RowBox[{"44243034", " ", 
                 SuperscriptBox["\[Mu]", "10"]}], "+", 
                RowBox[{"595595", " ", 
                 SuperscriptBox["\[Mu]", "12"]}]}], ")"}]}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["\[Delta]", "15"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "87790448"}], "+", 
                RowBox[{"730771767", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "-", 
                RowBox[{"376956300", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "-", 
                RowBox[{"1425741816", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "+", 
                RowBox[{"1126750500", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "-", 
                RowBox[{"217209366", " ", 
                 SuperscriptBox["\[Mu]", "10"]}], "+", 
                RowBox[{"9261252", " ", 
                 SuperscriptBox["\[Mu]", "12"]}]}], ")"}]}], "-", 
             RowBox[{"24", " ", 
              SuperscriptBox["\[Delta]", "14"], " ", 
              RowBox[{"(", 
               RowBox[{"15042880", "-", 
                RowBox[{"243400398", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"453135057", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "+", 
                RowBox[{"293873106", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "-", 
                RowBox[{"620532635", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "+", 
                RowBox[{"213841320", " ", 
                 SuperscriptBox["\[Mu]", "10"]}], "-", 
                RowBox[{"19684995", " ", 
                 SuperscriptBox["\[Mu]", "12"]}], "+", 
                RowBox[{"255255", " ", 
                 SuperscriptBox["\[Mu]", "14"]}]}], ")"}]}], "-", 
             RowBox[{"24", " ", 
              SuperscriptBox["\[Delta]", "13"], " ", 
              RowBox[{"(", 
               RowBox[{"5200000", "-", 
                RowBox[{"171722228", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"658767981", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "-", 
                RowBox[{"178628420", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "-", 
                RowBox[{"699720070", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "+", 
                RowBox[{"447685980", " ", 
                 SuperscriptBox["\[Mu]", "10"]}], "-", 
                RowBox[{"76477632", " ", 
                 SuperscriptBox["\[Mu]", "12"]}], "+", 
                RowBox[{"3087084", " ", 
                 SuperscriptBox["\[Mu]", "14"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Delta]", "12"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "26149366"}], "+", 
                RowBox[{"2054543040", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "-", 
                RowBox[{"15036332412", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "+", 
                RowBox[{"17084524368", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "+", 
                RowBox[{"10292596146", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "-", 
                RowBox[{"16102602768", " ", 
                 SuperscriptBox["\[Mu]", "10"]}], "+", 
                RowBox[{"4826806908", " ", 
                 SuperscriptBox["\[Mu]", "12"]}], "-", 
                RowBox[{"413963352", " ", 
                 SuperscriptBox["\[Mu]", "14"]}], "+", 
                RowBox[{"5360355", " ", 
                 SuperscriptBox["\[Mu]", "16"]}]}], ")"}]}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["\[Delta]", "11"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "314481"}], "+", 
                RowBox[{"86828624", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "-", 
                RowBox[{"1265220591", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "+", 
                RowBox[{"2956268361", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "-", 
                RowBox[{"408601545", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "-", 
                RowBox[{"2082295278", " ", 
                 SuperscriptBox["\[Mu]", "10"]}], "+", 
                RowBox[{"1125126702", " ", 
                 SuperscriptBox["\[Mu]", "12"]}], "-", 
                RowBox[{"176104170", " ", 
                 SuperscriptBox["\[Mu]", "14"]}], "+", 
                RowBox[{"6945939", " ", 
                 SuperscriptBox["\[Mu]", "16"]}]}], ")"}]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Delta]", "10"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "306"}], "-", 
                RowBox[{"71911666", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"2423295600", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "-", 
                RowBox[{"10572051732", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "+", 
                RowBox[{"8111452998", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "+", 
                RowBox[{"4960913454", " ", 
                 SuperscriptBox["\[Mu]", "10"]}], "-", 
                RowBox[{"6020755272", " ", 
                 SuperscriptBox["\[Mu]", "12"]}], "+", 
                RowBox[{"1620568620", " ", 
                 SuperscriptBox["\[Mu]", "14"]}], "-", 
                RowBox[{"133307559", " ", 
                 SuperscriptBox["\[Mu]", "16"]}], "+", 
                RowBox[{"1786785", " ", 
                 SuperscriptBox["\[Mu]", "18"]}]}], ")"}]}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Delta]", "9"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "430"}], "-", 
                RowBox[{"3463986", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"397414864", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "-", 
                RowBox[{"3346488838", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "+", 
                RowBox[{"5295933720", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "-", 
                RowBox[{"240641370", " ", 
                 SuperscriptBox["\[Mu]", "10"]}], "-", 
                RowBox[{"2806000260", " ", 
                 SuperscriptBox["\[Mu]", "12"]}], "+", 
                RowBox[{"1319509980", " ", 
                 SuperscriptBox["\[Mu]", "14"]}], "-", 
                RowBox[{"194439465", " ", 
                 SuperscriptBox["\[Mu]", "16"]}], "+", 
                RowBox[{"7717710", " ", 
                 SuperscriptBox["\[Mu]", "18"]}]}], ")"}]}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["\[Delta]", "7"], " ", 
              RowBox[{"(", 
               RowBox[{"360", "+", 
                RowBox[{"21086", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "-", 
                RowBox[{"3865272", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "+", 
                RowBox[{"237954222", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "-", 
                RowBox[{"1271874186", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "+", 
                RowBox[{"1430566515", " ", 
                 SuperscriptBox["\[Mu]", "10"]}], "+", 
                RowBox[{"49382136", " ", 
                 SuperscriptBox["\[Mu]", "12"]}], "-", 
                RowBox[{"629781024", " ", 
                 SuperscriptBox["\[Mu]", "14"]}], "+", 
                RowBox[{"263803140", " ", 
                 SuperscriptBox["\[Mu]", "16"]}], "-", 
                RowBox[{"37499715", " ", 
                 SuperscriptBox["\[Mu]", "18"]}], "+", 
                RowBox[{"1543542", " ", 
                 SuperscriptBox["\[Mu]", "20"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Delta]", "8"], " ", 
              RowBox[{"(", 
               RowBox[{"2880", "+", 
                RowBox[{"76340", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "-", 
                RowBox[{"323572554", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "+", 
                RowBox[{"6064783560", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "-", 
                RowBox[{"17481081420", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "+", 
                RowBox[{"9409123620", " ", 
                 SuperscriptBox["\[Mu]", "10"]}], "+", 
                RowBox[{"6334004502", " ", 
                 SuperscriptBox["\[Mu]", "12"]}], "-", 
                RowBox[{"6161137176", " ", 
                 SuperscriptBox["\[Mu]", "14"]}], "+", 
                RowBox[{"1527383880", " ", 
                 SuperscriptBox["\[Mu]", "16"]}], "-", 
                RowBox[{"123754290", " ", 
                 SuperscriptBox["\[Mu]", "18"]}], "+", 
                RowBox[{"1786785", " ", 
                 SuperscriptBox["\[Mu]", "20"]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Delta]", "2"], " ", 
              SuperscriptBox["\[Mu]", "4"], " ", 
              RowBox[{"(", 
               RowBox[{"24108", "+", 
                RowBox[{"402108", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"788886", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "+", 
                RowBox[{"35559882", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "-", 
                RowBox[{"133907256", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "+", 
                RowBox[{"127372560", " ", 
                 SuperscriptBox["\[Mu]", "10"]}], "-", 
                RowBox[{"13137894", " ", 
                 SuperscriptBox["\[Mu]", "12"]}], "-", 
                RowBox[{"38409588", " ", 
                 SuperscriptBox["\[Mu]", "14"]}], "+", 
                RowBox[{"21888104", " ", 
                 SuperscriptBox["\[Mu]", "16"]}], "-", 
                RowBox[{"4883802", " ", 
                 SuperscriptBox["\[Mu]", "18"]}], "+", 
                RowBox[{"460533", " ", 
                 SuperscriptBox["\[Mu]", "20"]}], "-", 
                RowBox[{"12495", " ", 
                 SuperscriptBox["\[Mu]", "22"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Mu]", "6"], " ", 
              RowBox[{"(", 
               RowBox[{"3768", "+", 
                RowBox[{"56628", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"682836", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "-", 
                RowBox[{"5390022", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "+", 
                RowBox[{"9535680", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "-", 
                RowBox[{"5446056", " ", 
                 SuperscriptBox["\[Mu]", "10"]}], "-", 
                RowBox[{"1012704", " ", 
                 SuperscriptBox["\[Mu]", "12"]}], "+", 
                RowBox[{"2596572", " ", 
                 SuperscriptBox["\[Mu]", "14"]}], "-", 
                RowBox[{"1283764", " ", 
                 SuperscriptBox["\[Mu]", "16"]}], "+", 
                RowBox[{"306250", " ", 
                 SuperscriptBox["\[Mu]", "18"]}], "-", 
                RowBox[{"36774", " ", 
                 SuperscriptBox["\[Mu]", "20"]}], "+", 
                RowBox[{"1785", " ", 
                 SuperscriptBox["\[Mu]", "22"]}]}], ")"}]}], "-", 
             RowBox[{"4", " ", "\[Delta]", " ", 
              SuperscriptBox["\[Mu]", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "180"}], "-", 
                RowBox[{"27264", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "-", 
                RowBox[{"203130", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "-", 
                RowBox[{"1956978", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "+", 
                RowBox[{"12627216", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "-", 
                RowBox[{"17530170", " ", 
                 SuperscriptBox["\[Mu]", "10"]}], "+", 
                RowBox[{"6368544", " ", 
                 SuperscriptBox["\[Mu]", "12"]}], "+", 
                RowBox[{"3495015", " ", 
                 SuperscriptBox["\[Mu]", "14"]}], "-", 
                RowBox[{"3662726", " ", 
                 SuperscriptBox["\[Mu]", "16"]}], "+", 
                RowBox[{"1222482", " ", 
                 SuperscriptBox["\[Mu]", "18"]}], "-", 
                RowBox[{"185205", " ", 
                 SuperscriptBox["\[Mu]", "20"]}], "+", 
                RowBox[{"10794", " ", 
                 SuperscriptBox["\[Mu]", "22"]}]}], ")"}]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Delta]", "3"], " ", 
              SuperscriptBox["\[Mu]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"480", "+", 
                RowBox[{"93248", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"439000", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "-", 
                RowBox[{"5408010", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "+", 
                RowBox[{"103034400", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "-", 
                RowBox[{"233700978", " ", 
                 SuperscriptBox["\[Mu]", "10"]}], "+", 
                RowBox[{"134253882", " ", 
                 SuperscriptBox["\[Mu]", "12"]}], "+", 
                RowBox[{"33141435", " ", 
                 SuperscriptBox["\[Mu]", "14"]}], "-", 
                RowBox[{"56496710", " ", 
                 SuperscriptBox["\[Mu]", "16"]}], "+", 
                RowBox[{"19905570", " ", 
                 SuperscriptBox["\[Mu]", "18"]}], "-", 
                RowBox[{"2845266", " ", 
                 SuperscriptBox["\[Mu]", "20"]}], "+", 
                RowBox[{"140322", " ", 
                 SuperscriptBox["\[Mu]", "22"]}]}], ")"}]}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Delta]", "6"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "400"}], "-", 
                RowBox[{"51612", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "-", 
                RowBox[{"173128", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "-", 
                RowBox[{"94412222", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "+", 
                RowBox[{"1063055070", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "-", 
                RowBox[{"2116506420", " ", 
                 SuperscriptBox["\[Mu]", "10"]}], "+", 
                RowBox[{"793614780", " ", 
                 SuperscriptBox["\[Mu]", "12"]}], "+", 
                RowBox[{"649655514", " ", 
                 SuperscriptBox["\[Mu]", "14"]}], "-", 
                RowBox[{"519091023", " ", 
                 SuperscriptBox["\[Mu]", "16"]}], "+", 
                RowBox[{"121200970", " ", 
                 SuperscriptBox["\[Mu]", "18"]}], "-", 
                RowBox[{"9938907", " ", 
                 SuperscriptBox["\[Mu]", "20"]}], "+", 
                RowBox[{"162435", " ", 
                 SuperscriptBox["\[Mu]", "22"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Delta]", "4"], " ", 
              SuperscriptBox["\[Mu]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"38144", "+", 
                RowBox[{"947844", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"1655112", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "-", 
                RowBox[{"235691850", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "+", 
                RowBox[{"1598854320", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "-", 
                RowBox[{"2224450872", " ", 
                 SuperscriptBox["\[Mu]", "10"]}], "+", 
                RowBox[{"536044488", " ", 
                 SuperscriptBox["\[Mu]", "12"]}], "+", 
                RowBox[{"634173984", " ", 
                 SuperscriptBox["\[Mu]", "14"]}], "-", 
                RowBox[{"424424400", " ", 
                 SuperscriptBox["\[Mu]", "16"]}], "+", 
                RowBox[{"95464710", " ", 
                 SuperscriptBox["\[Mu]", "18"]}], "-", 
                RowBox[{"8184420", " ", 
                 SuperscriptBox["\[Mu]", "20"]}], "+", 
                RowBox[{"162435", " ", 
                 SuperscriptBox["\[Mu]", "22"]}]}], ")"}]}], "-", 
             RowBox[{"8", " ", 
              SuperscriptBox["\[Delta]", "5"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "48"}], "-", 
                RowBox[{"16748", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "-", 
                RowBox[{"140970", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "-", 
                RowBox[{"4630152", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "+", 
                RowBox[{"155616384", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "-", 
                RowBox[{"544559526", " ", 
                 SuperscriptBox["\[Mu]", "10"]}], "+", 
                RowBox[{"442058085", " ", 
                 SuperscriptBox["\[Mu]", "12"]}], "+", 
                RowBox[{"53528520", " ", 
                 SuperscriptBox["\[Mu]", "14"]}], "-", 
                RowBox[{"178347951", " ", 
                 SuperscriptBox["\[Mu]", "16"]}], "+", 
                RowBox[{"67869300", " ", 
                 SuperscriptBox["\[Mu]", "18"]}], "-", 
                RowBox[{"9537198", " ", 
                 SuperscriptBox["\[Mu]", "20"]}], "+", 
                RowBox[{"420966", " ", 
                 SuperscriptBox["\[Mu]", "22"]}]}], ")"}]}]}], ")"}], " ", 
           RowBox[{"ArcTanh", "[", 
            FractionBox[
             RowBox[{"2", "+", 
              RowBox[{"2", " ", "\[Delta]"}], "+", 
              SuperscriptBox["\[Delta]", "2"], "-", 
              SuperscriptBox["\[Mu]", "2"]}], 
             SqrtBox[
              RowBox[{
               RowBox[{"4", " ", 
                SuperscriptBox["\[Delta]", "3"]}], "+", 
               SuperscriptBox["\[Delta]", "4"], "-", 
               RowBox[{"4", " ", "\[Delta]", " ", 
                SuperscriptBox["\[Mu]", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["\[Mu]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "4"}], "+", 
                  SuperscriptBox["\[Mu]", "2"]}], ")"}]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["\[Delta]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", 
                  SuperscriptBox["\[Mu]", "2"]}], ")"}]}]}]]], "]"}]}], "+", 
          RowBox[{
           SqrtBox[
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["\[Delta]", "3"]}], "+", 
             SuperscriptBox["\[Delta]", "4"], "-", 
             RowBox[{"4", " ", "\[Delta]", " ", 
              SuperscriptBox["\[Mu]", "2"]}], "+", 
             RowBox[{
              SuperscriptBox["\[Mu]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "4"}], "+", 
                SuperscriptBox["\[Mu]", "2"]}], ")"}]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Delta]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", 
                SuperscriptBox["\[Mu]", "2"]}], ")"}]}]}]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"26304", " ", 
              SuperscriptBox["\[Delta]", "4"]}], "+", 
             RowBox[{"150976", " ", 
              SuperscriptBox["\[Delta]", "5"]}], "+", 
             RowBox[{"233728", " ", 
              SuperscriptBox["\[Delta]", "6"]}], "+", 
             RowBox[{"320896", " ", 
              SuperscriptBox["\[Delta]", "7"]}], "-", 
             RowBox[{"502308", " ", 
              SuperscriptBox["\[Delta]", "8"]}], "+", 
             RowBox[{"7050228", " ", 
              SuperscriptBox["\[Delta]", "9"]}], "+", 
             RowBox[{"167455014", " ", 
              SuperscriptBox["\[Delta]", "10"]}], "+", 
             RowBox[{"958411024", " ", 
              SuperscriptBox["\[Delta]", "11"]}], "+", 
             RowBox[{"2857051948", " ", 
              SuperscriptBox["\[Delta]", "12"]}], "+", 
             RowBox[{"5279104396", " ", 
              SuperscriptBox["\[Delta]", "13"]}], "+", 
             RowBox[{"6395074018", " ", 
              SuperscriptBox["\[Delta]", "14"]}], "+", 
             RowBox[{"4978763968", " ", 
              SuperscriptBox["\[Delta]", "15"]}], "+", 
             RowBox[{"2029050550", " ", 
              SuperscriptBox["\[Delta]", "16"]}], "-", 
             RowBox[{"336082350", " ", 
              SuperscriptBox["\[Delta]", "17"]}], "-", 
             RowBox[{"1111048185", " ", 
              SuperscriptBox["\[Delta]", "18"]}], "-", 
             RowBox[{"828011040", " ", 
              SuperscriptBox["\[Delta]", "19"]}], "-", 
             RowBox[{"365493720", " ", 
              SuperscriptBox["\[Delta]", "20"]}], "-", 
             RowBox[{"105461460", " ", 
              SuperscriptBox["\[Delta]", "21"]}], "-", 
             RowBox[{"19656090", " ", 
              SuperscriptBox["\[Delta]", "22"]}], "-", 
             RowBox[{"2162160", " ", 
              SuperscriptBox["\[Delta]", "23"]}], "-", 
             RowBox[{"107100", " ", 
              SuperscriptBox["\[Delta]", "24"]}], "+", 
             RowBox[{"58272", " ", 
              SuperscriptBox["\[Delta]", "2"], " ", 
              SuperscriptBox["\[Mu]", "2"]}], "+", 
             RowBox[{"1646848", " ", 
              SuperscriptBox["\[Delta]", "3"], " ", 
              SuperscriptBox["\[Mu]", "2"]}], "+", 
             RowBox[{"5941688", " ", 
              SuperscriptBox["\[Delta]", "4"], " ", 
              SuperscriptBox["\[Mu]", "2"]}], "+", 
             RowBox[{"7256680", " ", 
              SuperscriptBox["\[Delta]", "5"], " ", 
              SuperscriptBox["\[Mu]", "2"]}], "+", 
             RowBox[{"8209860", " ", 
              SuperscriptBox["\[Delta]", "6"], " ", 
              SuperscriptBox["\[Mu]", "2"]}], "-", 
             RowBox[{"34120464", " ", 
              SuperscriptBox["\[Delta]", "7"], " ", 
              SuperscriptBox["\[Mu]", "2"]}], "-", 
             RowBox[{"815318718", " ", 
              SuperscriptBox["\[Delta]", "8"], " ", 
              SuperscriptBox["\[Mu]", "2"]}], "-", 
             RowBox[{"4651616096", " ", 
              SuperscriptBox["\[Delta]", "9"], " ", 
              SuperscriptBox["\[Mu]", "2"]}], "-", 
             RowBox[{"14088960460", " ", 
              SuperscriptBox["\[Delta]", "10"], " ", 
              SuperscriptBox["\[Mu]", "2"]}], "-", 
             RowBox[{"26823603080", " ", 
              SuperscriptBox["\[Delta]", "11"], " ", 
              SuperscriptBox["\[Mu]", "2"]}], "-", 
             RowBox[{"33798366110", " ", 
              SuperscriptBox["\[Delta]", "12"], " ", 
              SuperscriptBox["\[Mu]", "2"]}], "-", 
             RowBox[{"27426485236", " ", 
              SuperscriptBox["\[Delta]", "13"], " ", 
              SuperscriptBox["\[Mu]", "2"]}], "-", 
             RowBox[{"11296254590", " ", 
              SuperscriptBox["\[Delta]", "14"], " ", 
              SuperscriptBox["\[Mu]", "2"]}], "+", 
             RowBox[{"3058871520", " ", 
              SuperscriptBox["\[Delta]", "15"], " ", 
              SuperscriptBox["\[Mu]", "2"]}], "+", 
             RowBox[{"8377427805", " ", 
              SuperscriptBox["\[Delta]", "16"], " ", 
              SuperscriptBox["\[Mu]", "2"]}], "+", 
             RowBox[{"6587251200", " ", 
              SuperscriptBox["\[Delta]", "17"], " ", 
              SuperscriptBox["\[Mu]", "2"]}], "+", 
             RowBox[{"3129173400", " ", 
              SuperscriptBox["\[Delta]", "18"], " ", 
              SuperscriptBox["\[Mu]", "2"]}], "+", 
             RowBox[{"978601320", " ", 
              SuperscriptBox["\[Delta]", "19"], " ", 
              SuperscriptBox["\[Mu]", "2"]}], "+", 
             RowBox[{"198392490", " ", 
              SuperscriptBox["\[Delta]", "20"], " ", 
              SuperscriptBox["\[Mu]", "2"]}], "+", 
             RowBox[{"23783760", " ", 
              SuperscriptBox["\[Delta]", "21"], " ", 
              SuperscriptBox["\[Mu]", "2"]}], "+", 
             RowBox[{"1285200", " ", 
              SuperscriptBox["\[Delta]", "22"], " ", 
              SuperscriptBox["\[Mu]", "2"]}], "+", 
             RowBox[{"6144", " ", 
              SuperscriptBox["\[Mu]", "4"]}], "+", 
             RowBox[{"863296", " ", "\[Delta]", " ", 
              SuperscriptBox["\[Mu]", "4"]}], "+", 
             RowBox[{"8926160", " ", 
              SuperscriptBox["\[Delta]", "2"], " ", 
              SuperscriptBox["\[Mu]", "4"]}], "+", 
             RowBox[{"25226992", " ", 
              SuperscriptBox["\[Delta]", "3"], " ", 
              SuperscriptBox["\[Mu]", "4"]}], "+", 
             RowBox[{"17405740", " ", 
              SuperscriptBox["\[Delta]", "4"], " ", 
              SuperscriptBox["\[Mu]", "4"]}], "+", 
             RowBox[{"83961776", " ", 
              SuperscriptBox["\[Delta]", "5"], " ", 
              SuperscriptBox["\[Mu]", "4"]}], "+", 
             RowBox[{"1574216544", " ", 
              SuperscriptBox["\[Delta]", "6"], " ", 
              SuperscriptBox["\[Mu]", "4"]}], "+", 
             RowBox[{"8948294240", " ", 
              SuperscriptBox["\[Delta]", "7"], " ", 
              SuperscriptBox["\[Mu]", "4"]}], "+", 
             RowBox[{"27797990836", " ", 
              SuperscriptBox["\[Delta]", "8"], " ", 
              SuperscriptBox["\[Mu]", "4"]}], "+", 
             RowBox[{"55238248240", " ", 
              SuperscriptBox["\[Delta]", "9"], " ", 
              SuperscriptBox["\[Mu]", "4"]}], "+", 
             RowBox[{"73356898152", " ", 
              SuperscriptBox["\[Delta]", "10"], " ", 
              SuperscriptBox["\[Mu]", "4"]}], "+", 
             RowBox[{"62700853848", " ", 
              SuperscriptBox["\[Delta]", "11"], " ", 
              SuperscriptBox["\[Mu]", "4"]}], "+", 
             RowBox[{"25935673210", " ", 
              SuperscriptBox["\[Delta]", "12"], " ", 
              SuperscriptBox["\[Mu]", "4"]}], "-", 
             RowBox[{"11432028780", " ", 
              SuperscriptBox["\[Delta]", "13"], " ", 
              SuperscriptBox["\[Mu]", "4"]}], "-", 
             RowBox[{"27575793390", " ", 
              SuperscriptBox["\[Delta]", "14"], " ", 
              SuperscriptBox["\[Mu]", "4"]}], "-", 
             RowBox[{"23067017280", " ", 
              SuperscriptBox["\[Delta]", "15"], " ", 
              SuperscriptBox["\[Mu]", "4"]}], "-", 
             RowBox[{"11887586640", " ", 
              SuperscriptBox["\[Delta]", "16"], " ", 
              SuperscriptBox["\[Mu]", "4"]}], "-", 
             RowBox[{"4061646180", " ", 
              SuperscriptBox["\[Delta]", "17"], " ", 
              SuperscriptBox["\[Mu]", "4"]}], "-", 
             RowBox[{"902839950", " ", 
              SuperscriptBox["\[Delta]", "18"], " ", 
              SuperscriptBox["\[Mu]", "4"]}], "-", 
             RowBox[{"118918800", " ", 
              SuperscriptBox["\[Delta]", "19"], " ", 
              SuperscriptBox["\[Mu]", "4"]}], "-", 
             RowBox[{"7068600", " ", 
              SuperscriptBox["\[Delta]", "20"], " ", 
              SuperscriptBox["\[Mu]", "4"]}], "+", 
             RowBox[{"804664", " ", 
              SuperscriptBox["\[Mu]", "6"]}], "+", 
             RowBox[{"11829672", " ", "\[Delta]", " ", 
              SuperscriptBox["\[Mu]", "6"]}], "+", 
             RowBox[{"39070732", " ", 
              SuperscriptBox["\[Delta]", "2"], " ", 
              SuperscriptBox["\[Mu]", "6"]}], "-", 
             RowBox[{"53856352", " ", 
              SuperscriptBox["\[Delta]", "3"], " ", 
              SuperscriptBox["\[Mu]", "6"]}], "-", 
             RowBox[{"1480927016", " ", 
              SuperscriptBox["\[Delta]", "4"], " ", 
              SuperscriptBox["\[Mu]", "6"]}], "-", 
             RowBox[{"8475246184", " ", 
              SuperscriptBox["\[Delta]", "5"], " ", 
              SuperscriptBox["\[Mu]", "6"]}], "-", 
             RowBox[{"27520333964", " ", 
              SuperscriptBox["\[Delta]", "6"], " ", 
              SuperscriptBox["\[Mu]", "6"]}], "-", 
             RowBox[{"58379086240", " ", 
              SuperscriptBox["\[Delta]", "7"], " ", 
              SuperscriptBox["\[Mu]", "6"]}], "-", 
             RowBox[{"83439480500", " ", 
              SuperscriptBox["\[Delta]", "8"], " ", 
              SuperscriptBox["\[Mu]", "6"]}], "-", 
             RowBox[{"76279144700", " ", 
              SuperscriptBox["\[Delta]", "9"], " ", 
              SuperscriptBox["\[Mu]", "6"]}], "-", 
             RowBox[{"31204769510", " ", 
              SuperscriptBox["\[Delta]", "10"], " ", 
              SuperscriptBox["\[Mu]", "6"]}], "+", 
             RowBox[{"23272132920", " ", 
              SuperscriptBox["\[Delta]", "11"], " ", 
              SuperscriptBox["\[Mu]", "6"]}], "+", 
             RowBox[{"51782643870", " ", 
              SuperscriptBox["\[Delta]", "12"], " ", 
              SuperscriptBox["\[Mu]", "6"]}], "+", 
             RowBox[{"46579014720", " ", 
              SuperscriptBox["\[Delta]", "13"], " ", 
              SuperscriptBox["\[Mu]", "6"]}], "+", 
             RowBox[{"26309697120", " ", 
              SuperscriptBox["\[Delta]", "14"], " ", 
              SuperscriptBox["\[Mu]", "6"]}], "+", 
             RowBox[{"9918897120", " ", 
              SuperscriptBox["\[Delta]", "15"], " ", 
              SuperscriptBox["\[Mu]", "6"]}], "+", 
             RowBox[{"2441152350", " ", 
              SuperscriptBox["\[Delta]", "16"], " ", 
              SuperscriptBox["\[Mu]", "6"]}], "+", 
             RowBox[{"356756400", " ", 
              SuperscriptBox["\[Delta]", "17"], " ", 
              SuperscriptBox["\[Mu]", "6"]}], "+", 
             RowBox[{"23562000", " ", 
              SuperscriptBox["\[Delta]", "18"], " ", 
              SuperscriptBox["\[Mu]", "6"]}], "+", 
             RowBox[{"7182376", " ", 
              SuperscriptBox["\[Mu]", "8"]}], "+", 
             RowBox[{"66153932", " ", "\[Delta]", " ", 
              SuperscriptBox["\[Mu]", "8"]}], "+", 
             RowBox[{"678041962", " ", 
              SuperscriptBox["\[Delta]", "2"], " ", 
              SuperscriptBox["\[Mu]", "8"]}], "+", 
             RowBox[{"3894550112", " ", 
              SuperscriptBox["\[Delta]", "3"], " ", 
              SuperscriptBox["\[Mu]", "8"]}], "+", 
             RowBox[{"13840643536", " ", 
              SuperscriptBox["\[Delta]", "4"], " ", 
              SuperscriptBox["\[Mu]", "8"]}], "+", 
             RowBox[{"32778098660", " ", 
              SuperscriptBox["\[Delta]", "5"], " ", 
              SuperscriptBox["\[Mu]", "8"]}], "+", 
             RowBox[{"52295180350", " ", 
              SuperscriptBox["\[Delta]", "6"], " ", 
              SuperscriptBox["\[Mu]", "8"]}], "+", 
             RowBox[{"52374268400", " ", 
              SuperscriptBox["\[Delta]", "7"], " ", 
              SuperscriptBox["\[Mu]", "8"]}], "+", 
             RowBox[{"20338417150", " ", 
              SuperscriptBox["\[Delta]", "8"], " ", 
              SuperscriptBox["\[Mu]", "8"]}], "-", 
             RowBox[{"28414971600", " ", 
              SuperscriptBox["\[Delta]", "9"], " ", 
              SuperscriptBox["\[Mu]", "8"]}], "-", 
             RowBox[{"60748087800", " ", 
              SuperscriptBox["\[Delta]", "10"], " ", 
              SuperscriptBox["\[Mu]", "8"]}], "-", 
             RowBox[{"59623401600", " ", 
              SuperscriptBox["\[Delta]", "11"], " ", 
              SuperscriptBox["\[Mu]", "8"]}], "-", 
             RowBox[{"37412338320", " ", 
              SuperscriptBox["\[Delta]", "12"], " ", 
              SuperscriptBox["\[Mu]", "8"]}], "-", 
             RowBox[{"15761791080", " ", 
              SuperscriptBox["\[Delta]", "13"], " ", 
              SuperscriptBox["\[Mu]", "8"]}], "-", 
             RowBox[{"4347569700", " ", 
              SuperscriptBox["\[Delta]", "14"], " ", 
              SuperscriptBox["\[Mu]", "8"]}], "-", 
             RowBox[{"713512800", " ", 
              SuperscriptBox["\[Delta]", "15"], " ", 
              SuperscriptBox["\[Mu]", "8"]}], "-", 
             RowBox[{"53014500", " ", 
              SuperscriptBox["\[Delta]", "16"], " ", 
              SuperscriptBox["\[Mu]", "8"]}], "-", 
             RowBox[{"83006666", " ", 
              SuperscriptBox["\[Mu]", "10"]}], "-", 
             RowBox[{"661208456", " ", "\[Delta]", " ", 
              SuperscriptBox["\[Mu]", "10"]}], "-", 
             RowBox[{"3023748952", " ", 
              SuperscriptBox["\[Delta]", "2"], " ", 
              SuperscriptBox["\[Mu]", "10"]}], "-", 
             RowBox[{"8931495976", " ", 
              SuperscriptBox["\[Delta]", "3"], " ", 
              SuperscriptBox["\[Mu]", "10"]}], "-", 
             RowBox[{"17134468338", " ", 
              SuperscriptBox["\[Delta]", "4"], " ", 
              SuperscriptBox["\[Mu]", "10"]}], "-", 
             RowBox[{"19613240268", " ", 
              SuperscriptBox["\[Delta]", "5"], " ", 
              SuperscriptBox["\[Mu]", "10"]}], "-", 
             RowBox[{"6277357850", " ", 
              SuperscriptBox["\[Delta]", "6"], " ", 
              SuperscriptBox["\[Mu]", "10"]}], "+", 
             RowBox[{"21339241200", " ", 
              SuperscriptBox["\[Delta]", "7"], " ", 
              SuperscriptBox["\[Mu]", "10"]}], "+", 
             RowBox[{"45725674560", " ", 
              SuperscriptBox["\[Delta]", "8"], " ", 
              SuperscriptBox["\[Mu]", "10"]}], "+", 
             RowBox[{"49999199040", " ", 
              SuperscriptBox["\[Delta]", "9"], " ", 
              SuperscriptBox["\[Mu]", "10"]}], "+", 
             RowBox[{"35503811280", " ", 
              SuperscriptBox["\[Delta]", "10"], " ", 
              SuperscriptBox["\[Mu]", "10"]}], "+", 
             RowBox[{"16998614640", " ", 
              SuperscriptBox["\[Delta]", "11"], " ", 
              SuperscriptBox["\[Mu]", "10"]}], "+", 
             RowBox[{"5337968580", " ", 
              SuperscriptBox["\[Delta]", "12"], " ", 
              SuperscriptBox["\[Mu]", "10"]}], "+", 
             RowBox[{"998917920", " ", 
              SuperscriptBox["\[Delta]", "13"], " ", 
              SuperscriptBox["\[Mu]", "10"]}], "+", 
             RowBox[{"84823200", " ", 
              SuperscriptBox["\[Delta]", "14"], " ", 
              SuperscriptBox["\[Mu]", "10"]}], "+", 
             RowBox[{"139201696", " ", 
              SuperscriptBox["\[Mu]", "12"]}], "+", 
             RowBox[{"838734000", " ", "\[Delta]", " ", 
              SuperscriptBox["\[Mu]", "12"]}], "+", 
             RowBox[{"2381505400", " ", 
              SuperscriptBox["\[Delta]", "2"], " ", 
              SuperscriptBox["\[Mu]", "12"]}], "+", 
             RowBox[{"3423548536", " ", 
              SuperscriptBox["\[Delta]", "3"], " ", 
              SuperscriptBox["\[Mu]", "12"]}], "+", 
             RowBox[{"222098590", " ", 
              SuperscriptBox["\[Delta]", "4"], " ", 
              SuperscriptBox["\[Mu]", "12"]}], "-", 
             RowBox[{"9594787620", " ", 
              SuperscriptBox["\[Delta]", "5"], " ", 
              SuperscriptBox["\[Mu]", "12"]}], "-", 
             RowBox[{"21729838530", " ", 
              SuperscriptBox["\[Delta]", "6"], " ", 
              SuperscriptBox["\[Mu]", "12"]}], "-", 
             RowBox[{"27330609600", " ", 
              SuperscriptBox["\[Delta]", "7"], " ", 
              SuperscriptBox["\[Mu]", "12"]}], "-", 
             RowBox[{"22564483200", " ", 
              SuperscriptBox["\[Delta]", "8"], " ", 
              SuperscriptBox["\[Mu]", "12"]}], "-", 
             RowBox[{"12569233320", " ", 
              SuperscriptBox["\[Delta]", "9"], " ", 
              SuperscriptBox["\[Mu]", "12"]}], "-", 
             RowBox[{"4589339580", " ", 
              SuperscriptBox["\[Delta]", "10"], " ", 
              SuperscriptBox["\[Mu]", "12"]}], "-", 
             RowBox[{"998917920", " ", 
              SuperscriptBox["\[Delta]", "11"], " ", 
              SuperscriptBox["\[Mu]", "12"]}], "-", 
             RowBox[{"98960400", " ", 
              SuperscriptBox["\[Delta]", "12"], " ", 
              SuperscriptBox["\[Mu]", "12"]}], "-", 
             RowBox[{"56342972", " ", 
              SuperscriptBox["\[Mu]", "14"]}], "-", 
             RowBox[{"158564548", " ", "\[Delta]", " ", 
              SuperscriptBox["\[Mu]", "14"]}], "+", 
             RowBox[{"285393790", " ", 
              SuperscriptBox["\[Delta]", "2"], " ", 
              SuperscriptBox["\[Mu]", "14"]}], "+", 
             RowBox[{"2339804280", " ", 
              SuperscriptBox["\[Delta]", "3"], " ", 
              SuperscriptBox["\[Mu]", "14"]}], "+", 
             RowBox[{"6098105490", " ", 
              SuperscriptBox["\[Delta]", "4"], " ", 
              SuperscriptBox["\[Mu]", "14"]}], "+", 
             RowBox[{"9318156480", " ", 
              SuperscriptBox["\[Delta]", "5"], " ", 
              SuperscriptBox["\[Mu]", "14"]}], "+", 
             RowBox[{"9340719840", " ", 
              SuperscriptBox["\[Delta]", "6"], " ", 
              SuperscriptBox["\[Mu]", "14"]}], "+", 
             RowBox[{"6270259680", " ", 
              SuperscriptBox["\[Delta]", "7"], " ", 
              SuperscriptBox["\[Mu]", "14"]}], "+", 
             RowBox[{"2743364700", " ", 
              SuperscriptBox["\[Delta]", "8"], " ", 
              SuperscriptBox["\[Mu]", "14"]}], "+", 
             RowBox[{"713512800", " ", 
              SuperscriptBox["\[Delta]", "9"], " ", 
              SuperscriptBox["\[Mu]", "14"]}], "+", 
             RowBox[{"84823200", " ", 
              SuperscriptBox["\[Delta]", "10"], " ", 
              SuperscriptBox["\[Mu]", "14"]}], "-", 
             RowBox[{"32251340", " ", 
              SuperscriptBox["\[Mu]", "16"]}], "-", 
             RowBox[{"232179570", " ", "\[Delta]", " ", 
              SuperscriptBox["\[Mu]", "16"]}], "-", 
             RowBox[{"854252895", " ", 
              SuperscriptBox["\[Delta]", "2"], " ", 
              SuperscriptBox["\[Mu]", "16"]}], "-", 
             RowBox[{"1775149920", " ", 
              SuperscriptBox["\[Delta]", "3"], " ", 
              SuperscriptBox["\[Mu]", "16"]}], "-", 
             RowBox[{"2342536920", " ", 
              SuperscriptBox["\[Delta]", "4"], " ", 
              SuperscriptBox["\[Mu]", "16"]}], "-", 
             RowBox[{"2009287620", " ", 
              SuperscriptBox["\[Delta]", "5"], " ", 
              SuperscriptBox["\[Mu]", "16"]}], "-", 
             RowBox[{"1104314850", " ", 
              SuperscriptBox["\[Delta]", "6"], " ", 
              SuperscriptBox["\[Mu]", "16"]}], "-", 
             RowBox[{"356756400", " ", 
              SuperscriptBox["\[Delta]", "7"], " ", 
              SuperscriptBox["\[Mu]", "16"]}], "-", 
             RowBox[{"53014500", " ", 
              SuperscriptBox["\[Delta]", "8"], " ", 
              SuperscriptBox["\[Mu]", "16"]}], "+", 
             RowBox[{"35169075", " ", 
              SuperscriptBox["\[Mu]", "18"]}], "+", 
             RowBox[{"140568000", " ", "\[Delta]", " ", 
              SuperscriptBox["\[Mu]", "18"]}], "+", 
             RowBox[{"301010520", " ", 
              SuperscriptBox["\[Delta]", "2"], " ", 
              SuperscriptBox["\[Mu]", "18"]}], "+", 
             RowBox[{"370495080", " ", 
              SuperscriptBox["\[Delta]", "3"], " ", 
              SuperscriptBox["\[Mu]", "18"]}], "+", 
             RowBox[{"278982450", " ", 
              SuperscriptBox["\[Delta]", "4"], " ", 
              SuperscriptBox["\[Mu]", "18"]}], "+", 
             RowBox[{"118918800", " ", 
              SuperscriptBox["\[Delta]", "5"], " ", 
              SuperscriptBox["\[Mu]", "18"]}], "+", 
             RowBox[{"23562000", " ", 
              SuperscriptBox["\[Delta]", "6"], " ", 
              SuperscriptBox["\[Mu]", "18"]}], "-", 
             RowBox[{"11973360", " ", 
              SuperscriptBox["\[Mu]", "20"]}], "-", 
             RowBox[{"29448180", " ", "\[Delta]", " ", 
              SuperscriptBox["\[Mu]", "20"]}], "-", 
             RowBox[{"37971990", " ", 
              SuperscriptBox["\[Delta]", "2"], " ", 
              SuperscriptBox["\[Mu]", "20"]}], "-", 
             RowBox[{"23783760", " ", 
              SuperscriptBox["\[Delta]", "3"], " ", 
              SuperscriptBox["\[Mu]", "20"]}], "-", 
             RowBox[{"7068600", " ", 
              SuperscriptBox["\[Delta]", "4"], " ", 
              SuperscriptBox["\[Mu]", "20"]}], "+", 
             RowBox[{"1831590", " ", 
              SuperscriptBox["\[Mu]", "22"]}], "+", 
             RowBox[{"2162160", " ", "\[Delta]", " ", 
              SuperscriptBox["\[Mu]", "22"]}], "+", 
             RowBox[{"1285200", " ", 
              SuperscriptBox["\[Delta]", "2"], " ", 
              SuperscriptBox["\[Mu]", "22"]}], "-", 
             RowBox[{"107100", " ", 
              SuperscriptBox["\[Mu]", "24"]}], "+", 
             RowBox[{"60", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["\[Delta]", "2"], "-", 
                 SuperscriptBox["\[Mu]", "2"]}], ")"}], "5"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"4", "+", 
                 RowBox[{"4", " ", "\[Delta]"}], "+", 
                 SuperscriptBox["\[Delta]", "2"], "-", 
                 SuperscriptBox["\[Mu]", "2"]}], ")"}], "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "4914"}], "+", 
                RowBox[{"11046", " ", 
                 SuperscriptBox["\[Delta]", "7"]}], "+", 
                RowBox[{"1785", " ", 
                 SuperscriptBox["\[Delta]", "8"]}], "+", 
                RowBox[{"10544", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "-", 
                RowBox[{"2252", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "-", 
                RowBox[{"4644", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "+", 
                RowBox[{"1785", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "-", 
                RowBox[{"30", " ", 
                 SuperscriptBox["\[Delta]", "6"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "797"}], "+", 
                   RowBox[{"238", " ", 
                    SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "-", 
                RowBox[{"18", " ", 
                 SuperscriptBox["\[Delta]", "5"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "640"}], "+", 
                   RowBox[{"1841", " ", 
                    SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["\[Delta]", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "19726"}], "-", 
                   RowBox[{"26232", " ", 
                    SuperscriptBox["\[Mu]", "2"]}], "+", 
                   RowBox[{"5355", " ", 
                    SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}], "+", 
                RowBox[{"6", " ", 
                 SuperscriptBox["\[Delta]", "3"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "13580"}], "-", 
                   RowBox[{"3350", " ", 
                    SuperscriptBox["\[Mu]", "2"]}], "+", 
                   RowBox[{"5523", " ", 
                    SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}], "+", 
                RowBox[{"\[Delta]", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "28960"}], "+", 
                   RowBox[{"35160", " ", 
                    SuperscriptBox["\[Mu]", "2"]}], "+", 
                   RowBox[{"8580", " ", 
                    SuperscriptBox["\[Mu]", "4"]}], "-", 
                   RowBox[{"11046", " ", 
                    SuperscriptBox["\[Mu]", "6"]}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["\[Delta]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "69204"}], "+", 
                   RowBox[{"30964", " ", 
                    SuperscriptBox["\[Mu]", "2"]}], "+", 
                   RowBox[{"33198", " ", 
                    SuperscriptBox["\[Mu]", "4"]}], "-", 
                   RowBox[{"7140", " ", 
                    SuperscriptBox["\[Mu]", "6"]}]}], ")"}]}]}], ")"}], " ", 
              RowBox[{"Log", "[", 
               RowBox[{"1", "+", "\[Delta]"}], "]"}]}], "-", 
             RowBox[{"60", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["\[Delta]", "2"], "-", 
                 SuperscriptBox["\[Mu]", "2"]}], ")"}], "5"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"4", "+", 
                 RowBox[{"4", " ", "\[Delta]"}], "+", 
                 SuperscriptBox["\[Delta]", "2"], "-", 
                 SuperscriptBox["\[Mu]", "2"]}], ")"}], "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "4914"}], "+", 
                RowBox[{"11046", " ", 
                 SuperscriptBox["\[Delta]", "7"]}], "+", 
                RowBox[{"1785", " ", 
                 SuperscriptBox["\[Delta]", "8"]}], "+", 
                RowBox[{"10544", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "-", 
                RowBox[{"2252", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "-", 
                RowBox[{"4644", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "+", 
                RowBox[{"1785", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "-", 
                RowBox[{"30", " ", 
                 SuperscriptBox["\[Delta]", "6"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "797"}], "+", 
                   RowBox[{"238", " ", 
                    SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "-", 
                RowBox[{"18", " ", 
                 SuperscriptBox["\[Delta]", "5"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "640"}], "+", 
                   RowBox[{"1841", " ", 
                    SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["\[Delta]", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "19726"}], "-", 
                   RowBox[{"26232", " ", 
                    SuperscriptBox["\[Mu]", "2"]}], "+", 
                   RowBox[{"5355", " ", 
                    SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}], "+", 
                RowBox[{"6", " ", 
                 SuperscriptBox["\[Delta]", "3"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "13580"}], "-", 
                   RowBox[{"3350", " ", 
                    SuperscriptBox["\[Mu]", "2"]}], "+", 
                   RowBox[{"5523", " ", 
                    SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}], "+", 
                RowBox[{"\[Delta]", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "28960"}], "+", 
                   RowBox[{"35160", " ", 
                    SuperscriptBox["\[Mu]", "2"]}], "+", 
                   RowBox[{"8580", " ", 
                    SuperscriptBox["\[Mu]", "4"]}], "-", 
                   RowBox[{"11046", " ", 
                    SuperscriptBox["\[Mu]", "6"]}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["\[Delta]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "69204"}], "+", 
                   RowBox[{"30964", " ", 
                    SuperscriptBox["\[Mu]", "2"]}], "+", 
                   RowBox[{"33198", " ", 
                    SuperscriptBox["\[Mu]", "4"]}], "-", 
                   RowBox[{"7140", " ", 
                    SuperscriptBox["\[Mu]", "6"]}]}], ")"}]}]}], ")"}], " ", 
              RowBox[{"Log", "[", "\[Mu]", "]"}]}]}], ")"}]}]}], ")"}]}], 
       ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"181440", " ", 
        SuperscriptBox["f\[Pi]", "2"], " ", 
        SuperscriptBox["Mp", "4"], " ", 
        SuperscriptBox["M\[CapitalDelta]", "2"], " ", 
        SuperscriptBox["\[Pi]", "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[Delta]", "2"], "-", 
           SuperscriptBox["\[Mu]", "2"]}], ")"}], "5"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"4", "+", 
           RowBox[{"4", " ", "\[Delta]"}], "+", 
           SuperscriptBox["\[Delta]", "2"], "-", 
           SuperscriptBox["\[Mu]", "2"]}], ")"}], "4"], " ", 
        SqrtBox[
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox["\[Delta]", "3"]}], "+", 
          SuperscriptBox["\[Delta]", "4"], "-", 
          RowBox[{"4", " ", "\[Delta]", " ", 
           SuperscriptBox["\[Mu]", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["\[Mu]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "+", 
             SuperscriptBox["\[Mu]", "2"]}], ")"}]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[Delta]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", 
             SuperscriptBox["\[Mu]", "2"]}], ")"}]}]}]]}], ")"}]}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.797146168590547*^9, 3.797146178116012*^9}, {
   3.797146445779502*^9, 3.797146483448359*^9}, {3.797146671172192*^9, 
   3.797146672623311*^9}, {3.797147021271805*^9, 3.7971470217168503`*^9}, {
   3.797147629707994*^9, 3.797147640203001*^9}, {3.797147872901517*^9, 
   3.797147874815357*^9}, {3.797149876326316*^9, 3.79714989148316*^9}, {
   3.797149923372158*^9, 3.7971499848462563`*^9}, {3.7971500611485033`*^9, 
   3.797150072562335*^9}, {3.797155781130185*^9, 3.7971557995754757`*^9}, 
   3.7971613248323507`*^9, {3.797161359348096*^9, 3.797161361269874*^9}, {
   3.797161614188407*^9, 3.7971616174583*^9}, {3.797161687365499*^9, 
   3.7971616901635513`*^9}, {3.797161760382349*^9, 3.797161763034072*^9}, {
   3.798285484469007*^9, 3.7982854857776203`*^9}, {3.798293429160413*^9, 
   3.798293431819538*^9}, {3.798293491774908*^9, 3.798293511393581*^9}, 
   3.798295873949101*^9, 3.798296118477594*^9, {3.7992287222322693`*^9, 
   3.7992287335264387`*^9}, 3.799566889142838*^9, 3.799566935159212*^9},
 CellLabel->
  "In[1059]:=",ExpressionUUID->"6aca8704-4e7f-4241-ba3b-c307a245ee5d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"\[Chi]PT", " ", "polarizability", " ", "value", " ", "in", " ", 
    SuperscriptBox["10", 
     RowBox[{"-", "4"}]], " ", 
    SuperscriptBox["fm", "6"]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"bar\[Gamma]0NLOloops", " ", 
      SuperscriptBox["10", "4"], 
      SuperscriptBox[
       RowBox[{"(", "invGeVTOfmConversion", ")"}], "6"]}], "/.", 
     "constants"}], "//", "Chop"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"\[Chi]PT", " ", "slope", " ", "value", " ", "in", " ", 
     SuperscriptBox["10", 
      RowBox[{"-", "4"}]], " ", 
     SuperscriptBox["fm", "8"]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"slopebar\[Gamma]0NLOloops", " ", 
      SuperscriptBox["10", "4"], 
      SuperscriptBox[
       RowBox[{"(", "invGeVTOfmConversion", ")"}], "8"]}], "/.", 
     "constants"}], "//", "Chop"}]}]}]], "Input",
 CellChangeTimes->{{3.797147265576913*^9, 3.7971472668667917`*^9}, {
  3.7971476189871883`*^9, 3.797147647419004*^9}, {3.7971476928004704`*^9, 
  3.797147735387517*^9}, {3.797149898220501*^9, 3.797149910004161*^9}, {
  3.797150063851244*^9, 3.7971500645409927`*^9}, {3.7971558103502693`*^9, 
  3.79715582767183*^9}, {3.7982854887306128`*^9, 3.798285490989497*^9}, {
  3.7982935127199593`*^9, 3.7982935131756487`*^9}, {3.798296124015668*^9, 
  3.798296127268197*^9}, {3.799228734686425*^9, 3.799228747614305*^9}, {
  3.79956694188264*^9, 3.799566950515074*^9}},
 CellLabel->
  "In[993]:=",ExpressionUUID->"12fe2c12-851e-4c12-8c14-79d8c297f0e6"],

Cell[BoxData[
 RowBox[{"-", "0.009390900726845688`"}]], "Output",
 CellChangeTimes->{{3.799566939529064*^9, 3.799566950913981*^9}},
 CellLabel->
  "Out[993]=",ExpressionUUID->"5a4f3b4f-eaec-49c0-80b5-8915f7ba8985"],

Cell[BoxData["0.0012374228606246366`"], "Output",
 CellChangeTimes->{{3.799566939529064*^9, 3.799566950919091*^9}},
 CellLabel->
  "Out[994]=",ExpressionUUID->"3f9204d8-61d8-43be-a9d6-bdce6d06491d"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"HB", " ", "expansion", " ", "up", " ", "to", " ", "O", 
    RowBox[{"(", 
     SuperscriptBox["\[Mu]", "5"], ")"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"bar\[Gamma]0NLOloopsHB", "=", 
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["e", "2"], " ", 
        SuperscriptBox["hA", "2"]}], 
       RowBox[{"3240", " ", 
        SuperscriptBox["f\[Pi]", "2"], " ", 
        SuperscriptBox["Mp", "2"], " ", 
        SuperscriptBox["M\[CapitalDelta]", "2"], " ", 
        SuperscriptBox["\[Pi]", "3"], " ", 
        SuperscriptBox["\[Delta]", "6"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"2", "+", "\[Delta]"}], ")"}], "4"]}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "24"}], " ", 
         SuperscriptBox["\[Delta]", "2"]}], "-", 
        RowBox[{"102", " ", 
         SuperscriptBox["\[Delta]", "4"]}], "+", 
        RowBox[{"966", " ", 
         SuperscriptBox["\[Delta]", "5"]}], "+", 
        RowBox[{"17466", " ", 
         SuperscriptBox["\[Delta]", "6"]}], "+", 
        RowBox[{"75366", " ", 
         SuperscriptBox["\[Delta]", "7"]}], "+", 
        RowBox[{"160644", " ", 
         SuperscriptBox["\[Delta]", "8"]}], "+", 
        RowBox[{"194370", " ", 
         SuperscriptBox["\[Delta]", "9"]}], "+", 
        RowBox[{"129105", " ", 
         SuperscriptBox["\[Delta]", "10"]}], "+", 
        RowBox[{"26700", " ", 
         SuperscriptBox["\[Delta]", "11"]}], "-", 
        RowBox[{"27780", " ", 
         SuperscriptBox["\[Delta]", "12"]}], "-", 
        RowBox[{"26820", " ", 
         SuperscriptBox["\[Delta]", "13"]}], "-", 
        RowBox[{"10710", " ", 
         SuperscriptBox["\[Delta]", "14"]}], "-", 
        RowBox[{"2160", " ", 
         SuperscriptBox["\[Delta]", "15"]}], "-", 
        RowBox[{"180", " ", 
         SuperscriptBox["\[Delta]", "16"]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "428"}], "-", 
           RowBox[{"980", " ", "\[Delta]"}], "-", 
           RowBox[{"488", " ", 
            SuperscriptBox["\[Delta]", "2"]}], "-", 
           RowBox[{"86", " ", 
            SuperscriptBox["\[Delta]", "3"]}], "+", 
           RowBox[{"376", " ", 
            SuperscriptBox["\[Delta]", "4"]}], "-", 
           RowBox[{"2870", " ", 
            SuperscriptBox["\[Delta]", "5"]}], "-", 
           RowBox[{"31954", " ", 
            SuperscriptBox["\[Delta]", "6"]}], "-", 
           RowBox[{"80794", " ", 
            SuperscriptBox["\[Delta]", "7"]}], "-", 
           RowBox[{"77770", " ", 
            SuperscriptBox["\[Delta]", "8"]}], "+", 
           RowBox[{"2628", " ", 
            SuperscriptBox["\[Delta]", "9"]}], "+", 
           RowBox[{"73398", " ", 
            SuperscriptBox["\[Delta]", "10"]}], "+", 
           RowBox[{"70860", " ", 
            SuperscriptBox["\[Delta]", "11"]}], "+", 
           RowBox[{"32460", " ", 
            SuperscriptBox["\[Delta]", "12"]}], "+", 
           RowBox[{"7560", " ", 
            SuperscriptBox["\[Delta]", "13"]}], "+", 
           RowBox[{"720", " ", 
            SuperscriptBox["\[Delta]", "14"]}]}], ")"}], " ", 
         SuperscriptBox["\[Mu]", "2"]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"8640", " ", 
            SuperscriptBox["\[Delta]", "6"]}], "+", 
           RowBox[{"69120", " ", 
            SuperscriptBox["\[Delta]", "7"]}], "+", 
           RowBox[{"243360", " ", 
            SuperscriptBox["\[Delta]", "8"]}], "+", 
           RowBox[{"491040", " ", 
            SuperscriptBox["\[Delta]", "9"]}], "+", 
           RowBox[{"613980", " ", 
            SuperscriptBox["\[Delta]", "10"]}], "+", 
           RowBox[{"466920", " ", 
            SuperscriptBox["\[Delta]", "11"]}], "+", 
           RowBox[{"169200", " ", 
            SuperscriptBox["\[Delta]", "12"]}], "-", 
           RowBox[{"42120", " ", 
            SuperscriptBox["\[Delta]", "13"]}], "-", 
           RowBox[{"86760", " ", 
            SuperscriptBox["\[Delta]", "14"]}], "-", 
           RowBox[{"49320", " ", 
            SuperscriptBox["\[Delta]", "15"]}], "-", 
           RowBox[{"15120", " ", 
            SuperscriptBox["\[Delta]", "16"]}], "-", 
           RowBox[{"2520", " ", 
            SuperscriptBox["\[Delta]", "17"]}], "-", 
           RowBox[{"180", " ", 
            SuperscriptBox["\[Delta]", "18"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"240", "+", 
              RowBox[{"528", " ", "\[Delta]"}], "+", 
              RowBox[{"276", " ", 
               SuperscriptBox["\[Delta]", "2"]}], "-", 
              RowBox[{"18912", " ", 
               SuperscriptBox["\[Delta]", "6"]}], "-", 
              RowBox[{"105024", " ", 
               SuperscriptBox["\[Delta]", "7"]}], "-", 
              RowBox[{"233040", " ", 
               SuperscriptBox["\[Delta]", "8"]}], "-", 
              RowBox[{"237360", " ", 
               SuperscriptBox["\[Delta]", "9"]}], "-", 
              RowBox[{"37470", " ", 
               SuperscriptBox["\[Delta]", "10"]}], "+", 
              RowBox[{"184344", " ", 
               SuperscriptBox["\[Delta]", "11"]}], "+", 
              RowBox[{"231288", " ", 
               SuperscriptBox["\[Delta]", "12"]}], "+", 
              RowBox[{"139560", " ", 
               SuperscriptBox["\[Delta]", "13"]}], "+", 
              RowBox[{"47940", " ", 
               SuperscriptBox["\[Delta]", "14"]}], "+", 
              RowBox[{"9000", " ", 
               SuperscriptBox["\[Delta]", "15"]}], "+", 
              RowBox[{"720", " ", 
               SuperscriptBox["\[Delta]", "16"]}]}], ")"}], " ", 
            SuperscriptBox["\[Mu]", "2"]}]}], ")"}], " ", 
         RowBox[{"Log", "[", "\[Delta]", "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "17280"}], " ", 
            SuperscriptBox["\[Delta]", "6"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", "\[Delta]"}], ")"}], "6"]}], "-", 
           RowBox[{"34560", " ", 
            SuperscriptBox["\[Delta]", "7"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", "\[Delta]"}], ")"}], "6"]}], "-", 
           RowBox[{"20160", " ", 
            SuperscriptBox["\[Delta]", "8"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", "\[Delta]"}], ")"}], "6"]}], "+", 
           RowBox[{"2880", " ", 
            SuperscriptBox["\[Delta]", "9"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", "\[Delta]"}], ")"}], "6"]}], "+", 
           RowBox[{"7560", " ", 
            SuperscriptBox["\[Delta]", "10"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", "\[Delta]"}], ")"}], "6"]}], "+", 
           RowBox[{"2880", " ", 
            SuperscriptBox["\[Delta]", "11"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", "\[Delta]"}], ")"}], "6"]}], "+", 
           RowBox[{"360", " ", 
            SuperscriptBox["\[Delta]", "12"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", "\[Delta]"}], ")"}], "6"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "240"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", "\[Delta]"}], ")"}], "6"]}], "+", 
              RowBox[{"912", " ", "\[Delta]", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", "\[Delta]"}], ")"}], "6"]}], "-", 
              RowBox[{"2148", " ", 
               SuperscriptBox["\[Delta]", "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", "\[Delta]"}], ")"}], "6"]}], "+", 
              RowBox[{"4008", " ", 
               SuperscriptBox["\[Delta]", "3"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", "\[Delta]"}], ")"}], "6"]}], "-", 
              RowBox[{"6468", " ", 
               SuperscriptBox["\[Delta]", "4"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", "\[Delta]"}], ")"}], "6"]}], "+", 
              RowBox[{"9408", " ", 
               SuperscriptBox["\[Delta]", "5"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", "\[Delta]"}], ")"}], "6"]}], "+", 
              RowBox[{"25224", " ", 
               SuperscriptBox["\[Delta]", "6"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", "\[Delta]"}], ")"}], "6"]}], "-", 
              RowBox[{"1200", " ", 
               SuperscriptBox["\[Delta]", "7"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", "\[Delta]"}], ")"}], "6"]}], "-", 
              RowBox[{"18120", " ", 
               SuperscriptBox["\[Delta]", "8"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", "\[Delta]"}], ")"}], "6"]}], "-", 
              RowBox[{"9360", " ", 
               SuperscriptBox["\[Delta]", "9"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", "\[Delta]"}], ")"}], "6"]}], "-", 
              RowBox[{"1440", " ", 
               SuperscriptBox["\[Delta]", "10"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", "\[Delta]"}], ")"}], "6"]}]}], ")"}], " ", 
            
            SuperscriptBox["\[Mu]", "2"]}]}], ")"}], " ", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "+", "\[Delta]"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"8640", " ", 
            SuperscriptBox["\[Delta]", "6"]}], "+", 
           RowBox[{"69120", " ", 
            SuperscriptBox["\[Delta]", "7"]}], "+", 
           RowBox[{"243360", " ", 
            SuperscriptBox["\[Delta]", "8"]}], "+", 
           RowBox[{"491040", " ", 
            SuperscriptBox["\[Delta]", "9"]}], "+", 
           RowBox[{"613980", " ", 
            SuperscriptBox["\[Delta]", "10"]}], "+", 
           RowBox[{"466920", " ", 
            SuperscriptBox["\[Delta]", "11"]}], "+", 
           RowBox[{"169200", " ", 
            SuperscriptBox["\[Delta]", "12"]}], "-", 
           RowBox[{"42120", " ", 
            SuperscriptBox["\[Delta]", "13"]}], "-", 
           RowBox[{"86760", " ", 
            SuperscriptBox["\[Delta]", "14"]}], "-", 
           RowBox[{"49320", " ", 
            SuperscriptBox["\[Delta]", "15"]}], "-", 
           RowBox[{"15120", " ", 
            SuperscriptBox["\[Delta]", "16"]}], "-", 
           RowBox[{"2520", " ", 
            SuperscriptBox["\[Delta]", "17"]}], "-", 
           RowBox[{"180", " ", 
            SuperscriptBox["\[Delta]", "18"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"240", "+", 
              RowBox[{"528", " ", "\[Delta]"}], "+", 
              RowBox[{"276", " ", 
               SuperscriptBox["\[Delta]", "2"]}], "-", 
              RowBox[{"18912", " ", 
               SuperscriptBox["\[Delta]", "6"]}], "-", 
              RowBox[{"105024", " ", 
               SuperscriptBox["\[Delta]", "7"]}], "-", 
              RowBox[{"233040", " ", 
               SuperscriptBox["\[Delta]", "8"]}], "-", 
              RowBox[{"237360", " ", 
               SuperscriptBox["\[Delta]", "9"]}], "-", 
              RowBox[{"37470", " ", 
               SuperscriptBox["\[Delta]", "10"]}], "+", 
              RowBox[{"184344", " ", 
               SuperscriptBox["\[Delta]", "11"]}], "+", 
              RowBox[{"231288", " ", 
               SuperscriptBox["\[Delta]", "12"]}], "+", 
              RowBox[{"139560", " ", 
               SuperscriptBox["\[Delta]", "13"]}], "+", 
              RowBox[{"47940", " ", 
               SuperscriptBox["\[Delta]", "14"]}], "+", 
              RowBox[{"9000", " ", 
               SuperscriptBox["\[Delta]", "15"]}], "+", 
              RowBox[{"720", " ", 
               SuperscriptBox["\[Delta]", "16"]}]}], ")"}], " ", 
            SuperscriptBox["\[Mu]", "2"]}]}], ")"}], " ", 
         RowBox[{"Log", "[", 
          RowBox[{"2", "+", "\[Delta]"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "240"}], "-", 
           RowBox[{"528", " ", "\[Delta]"}], "-", 
           RowBox[{"276", " ", 
            SuperscriptBox["\[Delta]", "2"]}]}], ")"}], " ", 
         SuperscriptBox["\[Mu]", "2"], " ", 
         RowBox[{"Log", "[", "\[Mu]", "]"}]}]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"slopebar\[Gamma]0NLOloopsHB", "=", 
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["e", "2"], " ", 
        SuperscriptBox["hA", "2"]}], 
       RowBox[{"181440", " ", 
        SuperscriptBox["f\[Pi]", "2"], " ", 
        SuperscriptBox["Mp", "4"], " ", 
        SuperscriptBox["M\[CapitalDelta]", "2"], " ", 
        SuperscriptBox["\[Pi]", "3"], " ", 
        SuperscriptBox["\[Delta]", "6"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"2", "+", "\[Delta]"}], ")"}], "4"]}]], 
      RowBox[{"(", 
       RowBox[{"1644", "+", 
        RowBox[{"6148", " ", "\[Delta]"}], "-", 
        RowBox[{"154", " ", 
         SuperscriptBox["\[Delta]", "2"]}], "+", 
        RowBox[{"10320", " ", 
         SuperscriptBox["\[Delta]", "3"]}], "-", 
        RowBox[{"54980", " ", 
         SuperscriptBox["\[Delta]", "4"]}], "+", 
        RowBox[{"534812", " ", 
         SuperscriptBox["\[Delta]", "5"]}], "+", 
        RowBox[{"9473634", " ", 
         SuperscriptBox["\[Delta]", "6"]}], "+", 
        RowBox[{"40178048", " ", 
         SuperscriptBox["\[Delta]", "7"]}], "+", 
        RowBox[{"83735230", " ", 
         SuperscriptBox["\[Delta]", "8"]}], "+", 
        RowBox[{"97436250", " ", 
         SuperscriptBox["\[Delta]", "9"]}], "+", 
        RowBox[{"58535655", " ", 
         SuperscriptBox["\[Delta]", "10"]}], "+", 
        RowBox[{"3568320", " ", 
         SuperscriptBox["\[Delta]", "11"]}], "-", 
        RowBox[{"22076040", " ", 
         SuperscriptBox["\[Delta]", "12"]}], "-", 
        RowBox[{"17563140", " ", 
         SuperscriptBox["\[Delta]", "13"]}], "-", 
        RowBox[{"6642810", " ", 
         SuperscriptBox["\[Delta]", "14"]}], "-", 
        RowBox[{"1305360", " ", 
         SuperscriptBox["\[Delta]", "15"]}], "-", 
        RowBox[{"107100", " ", 
         SuperscriptBox["\[Delta]", "16"]}], "-", 
        RowBox[{"60", " ", 
         RowBox[{"(", 
          RowBox[{"12", "+", 
           RowBox[{"20", " ", "\[Delta]"}], "+", 
           RowBox[{"10", " ", 
            SuperscriptBox["\[Delta]", "2"]}], "-", 
           RowBox[{"78624", " ", 
            SuperscriptBox["\[Delta]", "6"]}], "-", 
           RowBox[{"620608", " ", 
            SuperscriptBox["\[Delta]", "7"]}], "-", 
           RowBox[{"2151920", " ", 
            SuperscriptBox["\[Delta]", "8"]}], "-", 
           RowBox[{"4252560", " ", 
            SuperscriptBox["\[Delta]", "9"]}], "-", 
           RowBox[{"5136082", " ", 
            SuperscriptBox["\[Delta]", "10"]}], "-", 
           RowBox[{"3616256", " ", 
            SuperscriptBox["\[Delta]", "11"]}], "-", 
           RowBox[{"916692", " ", 
            SuperscriptBox["\[Delta]", "12"]}], "+", 
           RowBox[{"821240", " ", 
            SuperscriptBox["\[Delta]", "13"]}], "+", 
           RowBox[{"1008580", " ", 
            SuperscriptBox["\[Delta]", "14"]}], "+", 
           RowBox[{"525024", " ", 
            SuperscriptBox["\[Delta]", "15"]}], "+", 
           RowBox[{"155118", " ", 
            SuperscriptBox["\[Delta]", "16"]}], "+", 
           RowBox[{"25326", " ", 
            SuperscriptBox["\[Delta]", "17"]}], "+", 
           RowBox[{"1785", " ", 
            SuperscriptBox["\[Delta]", "18"]}]}], ")"}], " ", 
         RowBox[{"Log", "[", "\[Delta]", "]"}]}], "+", 
        RowBox[{"120", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "\[Delta]"}], ")"}], "5"], " ", 
         RowBox[{"(", 
          RowBox[{"6", "-", 
           RowBox[{"20", " ", "\[Delta]"}], "+", 
           RowBox[{"45", " ", 
            SuperscriptBox["\[Delta]", "2"]}], "-", 
           RowBox[{"85", " ", 
            SuperscriptBox["\[Delta]", "3"]}], "+", 
           RowBox[{"145", " ", 
            SuperscriptBox["\[Delta]", "4"]}], "-", 
           RowBox[{"231", " ", 
            SuperscriptBox["\[Delta]", "5"]}], "-", 
           RowBox[{"78274", " ", 
            SuperscriptBox["\[Delta]", "6"]}], "-", 
           RowBox[{"227998", " ", 
            SuperscriptBox["\[Delta]", "7"]}], "-", 
           RowBox[{"227520", " ", 
            SuperscriptBox["\[Delta]", "8"]}], "-", 
           RowBox[{"51230", " ", 
            SuperscriptBox["\[Delta]", "9"]}], "+", 
           RowBox[{"66849", " ", 
            SuperscriptBox["\[Delta]", "10"]}], "+", 
           RowBox[{"55263", " ", 
            SuperscriptBox["\[Delta]", "11"]}], "+", 
           RowBox[{"16401", " ", 
            SuperscriptBox["\[Delta]", "12"]}], "+", 
           RowBox[{"1785", " ", 
            SuperscriptBox["\[Delta]", "13"]}]}], ")"}], " ", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "+", "\[Delta]"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "720"}], "-", 
           RowBox[{"1200", " ", "\[Delta]"}], "-", 
           RowBox[{"600", " ", 
            SuperscriptBox["\[Delta]", "2"]}], "+", 
           RowBox[{"4717440", " ", 
            SuperscriptBox["\[Delta]", "6"]}], "+", 
           RowBox[{"37236480", " ", 
            SuperscriptBox["\[Delta]", "7"]}], "+", 
           RowBox[{"129115200", " ", 
            SuperscriptBox["\[Delta]", "8"]}], "+", 
           RowBox[{"255153600", " ", 
            SuperscriptBox["\[Delta]", "9"]}], "+", 
           RowBox[{"308164920", " ", 
            SuperscriptBox["\[Delta]", "10"]}], "+", 
           RowBox[{"216975360", " ", 
            SuperscriptBox["\[Delta]", "11"]}], "+", 
           RowBox[{"55001520", " ", 
            SuperscriptBox["\[Delta]", "12"]}], "-", 
           RowBox[{"49274400", " ", 
            SuperscriptBox["\[Delta]", "13"]}], "-", 
           RowBox[{"60514800", " ", 
            SuperscriptBox["\[Delta]", "14"]}], "-", 
           RowBox[{"31501440", " ", 
            SuperscriptBox["\[Delta]", "15"]}], "-", 
           RowBox[{"9307080", " ", 
            SuperscriptBox["\[Delta]", "16"]}], "-", 
           RowBox[{"1519560", " ", 
            SuperscriptBox["\[Delta]", "17"]}], "-", 
           RowBox[{"107100", " ", 
            SuperscriptBox["\[Delta]", "18"]}]}], ")"}], " ", 
         RowBox[{"Log", "[", 
          RowBox[{"2", "+", "\[Delta]"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"720", "+", 
           RowBox[{"1200", " ", "\[Delta]"}], "+", 
           RowBox[{"600", " ", 
            SuperscriptBox["\[Delta]", "2"]}]}], ")"}], " ", 
         RowBox[{"Log", "[", "\[Mu]", "]"}]}]}], ")"}]}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{
  3.797146452166832*^9, {3.797146506930643*^9, 3.797146515323472*^9}, {
   3.797146548718945*^9, 3.7971465595386963`*^9}, {3.797147739738806*^9, 
   3.797147766475296*^9}, 3.7971477974053993`*^9, {3.7971478365080853`*^9, 
   3.79714785869312*^9}, 3.797147945766645*^9, 3.7971491255041933`*^9, {
   3.797150137503229*^9, 3.797150147880534*^9}, 3.797150183234687*^9, {
   3.797155784736916*^9, 3.797155816970107*^9}, {3.797161399744837*^9, 
   3.797161405113677*^9}, {3.79716230505938*^9, 3.7971623094627666`*^9}, {
   3.798285493765709*^9, 3.798285495082129*^9}, {3.798293434868389*^9, 
   3.798293455449583*^9}, {3.798293513612238*^9, 3.7982935140453243`*^9}, {
   3.798296095139476*^9, 3.7982960965229053`*^9}, {3.798296393209483*^9, 
   3.79829641914635*^9}, {3.798296516679639*^9, 3.798296521039221*^9}, {
   3.798296928714497*^9, 3.79829694337504*^9}, {3.79829697681916*^9, 
   3.7982969797315702`*^9}, {3.7982974909647083`*^9, 3.798297494823571*^9}, {
   3.7992287058806057`*^9, 3.799228737442518*^9}, {3.7995684355063047`*^9, 
   3.799568447571089*^9}, {3.7995686798697557`*^9, 3.7995686889059477`*^9}},
 CellLabel->
  "In[1022]:=",ExpressionUUID->"eedd9709-fa7f-40f5-a255-a99172167a26"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox["\[Delta]", "LT"], 
  TraditionalForm]],ExpressionUUID->"1401778e-2b6e-4fa0-83a2-605399bef185"]], \
"Subsubsection",
 CellChangeTimes->{{3.7952329598472157`*^9, 3.795232970283334*^9}, {
  3.7952330181931667`*^9, 3.795233020251217*^9}, {3.795233108059239*^9, 
  3.795233109966722*^9}},ExpressionUUID->"70027cbb-560d-4b18-8ca8-\
182694503333"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"static", " ", "polarizability", " ", "in", " ", "\[Chi]PT"}], 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Delta]LTNLOloops", "=", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"1728", " ", 
        SuperscriptBox["f\[Pi]", "2"], " ", 
        SuperscriptBox["M\[CapitalDelta]", "2"], " ", 
        SuperscriptBox["\[Pi]", "3"]}]], 
      SuperscriptBox["e", "2"], " ", 
      SuperscriptBox["hA", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "6"}], "-", 
        FractionBox[
         RowBox[{"75", " ", "\[Delta]"}], "2"], "-", 
        RowBox[{"70", " ", 
         SuperscriptBox["\[Delta]", "2"]}], "-", 
        RowBox[{"51", " ", 
         SuperscriptBox["\[Delta]", "3"]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["\[Delta]", "4"]}], "+", 
        RowBox[{"15", " ", 
         SuperscriptBox["\[Delta]", "5"]}], "+", 
        RowBox[{"5", " ", 
         SuperscriptBox["\[Delta]", "6"]}], "+", 
        FractionBox[
         RowBox[{"3", " ", 
          SuperscriptBox["\[Mu]", "2"]}], "2"], "+", 
        RowBox[{"11", " ", "\[Delta]", " ", 
         SuperscriptBox["\[Mu]", "2"]}], "-", 
        RowBox[{"20", " ", 
         SuperscriptBox["\[Delta]", "2"], " ", 
         SuperscriptBox["\[Mu]", "2"]}], "-", 
        RowBox[{"30", " ", 
         SuperscriptBox["\[Delta]", "3"], " ", 
         SuperscriptBox["\[Mu]", "2"]}], "-", 
        RowBox[{"15", " ", 
         SuperscriptBox["\[Delta]", "4"], " ", 
         SuperscriptBox["\[Mu]", "2"]}], "+", 
        RowBox[{"22", " ", 
         SuperscriptBox["\[Mu]", "4"]}], "+", 
        RowBox[{"15", " ", "\[Delta]", " ", 
         SuperscriptBox["\[Mu]", "4"]}], "+", 
        RowBox[{"15", " ", 
         SuperscriptBox["\[Delta]", "2"], " ", 
         SuperscriptBox["\[Mu]", "4"]}], "-", 
        RowBox[{"5", " ", 
         SuperscriptBox["\[Mu]", "6"]}], "-", 
        RowBox[{
         FractionBox["1", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "\[Delta]"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[Delta]", "2"], "-", 
             SuperscriptBox["\[Mu]", "2"]}], ")"}]}]], "4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"13", " ", 
            SuperscriptBox["\[Delta]", "13"]}], "+", 
           SuperscriptBox["\[Delta]", "14"], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "11"], " ", 
            RowBox[{"(", 
             RowBox[{"264", "-", 
              RowBox[{"78", " ", 
               SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "12"], " ", 
            RowBox[{"(", 
             RowBox[{"76", "-", 
              RowBox[{"7", " ", 
               SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["\[Delta]", "10"], " ", 
            RowBox[{"(", 
             RowBox[{"202", "-", 
              RowBox[{"130", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"7", " ", 
               SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["\[Delta]", "9"], " ", 
            RowBox[{"(", 
             RowBox[{"322", "-", 
              RowBox[{"385", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"65", " ", 
               SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "8"], " ", 
            RowBox[{"(", 
             RowBox[{"1092", "-", 
              RowBox[{"2250", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"810", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"35", " ", 
               SuperscriptBox["\[Mu]", "6"]}]}], ")"}]}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Delta]", "7"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "219"}], "+", 
              RowBox[{"756", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "-", 
              RowBox[{"495", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "+", 
              RowBox[{"65", " ", 
               SuperscriptBox["\[Mu]", "6"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "6"], " ", 
            RowBox[{"(", 
             RowBox[{"489", "-", 
              RowBox[{"2856", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"3150", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"860", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"35", " ", 
               SuperscriptBox["\[Mu]", "8"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "5"], " ", 
            RowBox[{"(", 
             RowBox[{"181", "-", 
              RowBox[{"1890", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"3402", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"1650", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"195", " ", 
               SuperscriptBox["\[Mu]", "8"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"40", "-", 
              RowBox[{"855", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"2520", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"2010", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"480", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "-", 
              RowBox[{"21", " ", 
               SuperscriptBox["\[Mu]", "10"]}]}], ")"}]}], "-", 
           RowBox[{
            SuperscriptBox["\[Mu]", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "6"}], "+", 
              RowBox[{"35", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "-", 
              RowBox[{"56", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "+", 
              RowBox[{"36", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "-", 
              RowBox[{"10", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "+", 
              SuperscriptBox["\[Mu]", "10"]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "2"], " ", 
            SuperscriptBox["\[Mu]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "42"}], "+", 
              RowBox[{"405", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "-", 
              RowBox[{"812", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "+", 
              RowBox[{"540", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "-", 
              RowBox[{"126", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "+", 
              RowBox[{"7", " ", 
               SuperscriptBox["\[Mu]", "10"]}]}], ")"}]}], "+", 
           RowBox[{"\[Delta]", " ", 
            SuperscriptBox["\[Mu]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", 
              RowBox[{"75", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "-", 
              RowBox[{"245", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "+", 
              RowBox[{"252", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "-", 
              RowBox[{"99", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "+", 
              RowBox[{"13", " ", 
               SuperscriptBox["\[Mu]", "10"]}]}], ")"}]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Delta]", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", 
              RowBox[{"125", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "-", 
              RowBox[{"630", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "+", 
              RowBox[{"798", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "-", 
              RowBox[{"330", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "+", 
              RowBox[{"39", " ", 
               SuperscriptBox["\[Mu]", "10"]}]}], ")"}]}]}], ")"}]}], "-", 
        RowBox[{
         FractionBox["1", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox["\[Delta]", "2"]}], " ", 
            SuperscriptBox["\[Mu]", "2"]}], "+", 
           SuperscriptBox["\[Mu]", "4"]}]], "4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"13", " ", 
            SuperscriptBox["\[Delta]", "13"]}], "+", 
           SuperscriptBox["\[Delta]", "14"], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "11"], " ", 
            RowBox[{"(", 
             RowBox[{"275", "-", 
              RowBox[{"78", " ", 
               SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "-", 
           RowBox[{"7", " ", 
            SuperscriptBox["\[Delta]", "12"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "11"}], "+", 
              SuperscriptBox["\[Mu]", "2"]}], ")"}]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["\[Delta]", "10"], " ", 
            RowBox[{"(", 
             RowBox[{"220", "-", 
              RowBox[{"132", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"7", " ", 
               SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "9"], " ", 
            RowBox[{"(", 
             RowBox[{"1122", "-", 
              RowBox[{"1210", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"195", " ", 
               SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "7"], " ", 
            RowBox[{"(", 
             RowBox[{"1254", "-", 
              RowBox[{"3564", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"2090", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"260", " ", 
               SuperscriptBox["\[Mu]", "6"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "8"], " ", 
            RowBox[{"(", 
             RowBox[{"1386", "-", 
              RowBox[{"2475", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"825", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"35", " ", 
               SuperscriptBox["\[Mu]", "6"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "6"], " ", 
            RowBox[{"(", 
             RowBox[{"825", "-", 
              RowBox[{"3696", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"3510", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"880", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"35", " ", 
               SuperscriptBox["\[Mu]", "8"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "5"], " ", 
            RowBox[{"(", 
             RowBox[{"385", "-", 
              RowBox[{"2772", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"4086", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"1760", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"195", " ", 
               SuperscriptBox["\[Mu]", "8"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "3"], " ", 
            RowBox[{"(", 
             RowBox[{"23", "-", 
              RowBox[{"550", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"1911", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"1968", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"715", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "-", 
              RowBox[{"78", " ", 
               SuperscriptBox["\[Mu]", "10"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"121", "-", 
              RowBox[{"1485", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"3346", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"2280", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"495", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "-", 
              RowBox[{"21", " ", 
               SuperscriptBox["\[Mu]", "10"]}]}], ")"}]}], "+", 
           RowBox[{"\[Delta]", " ", 
            SuperscriptBox["\[Mu]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "18"}], "+", 
              RowBox[{"175", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "-", 
              RowBox[{"392", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "+", 
              RowBox[{"324", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "-", 
              RowBox[{"110", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "+", 
              RowBox[{"13", " ", 
               SuperscriptBox["\[Mu]", "10"]}]}], ")"}]}], "-", 
           RowBox[{
            SuperscriptBox["\[Mu]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"21", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"70", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"84", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"45", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "-", 
              RowBox[{"11", " ", 
               SuperscriptBox["\[Mu]", "10"]}], "+", 
              SuperscriptBox["\[Mu]", "12"]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"2", "-", 
              RowBox[{"132", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"735", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"1120", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"630", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "-", 
              RowBox[{"132", " ", 
               SuperscriptBox["\[Mu]", "10"]}], "+", 
              RowBox[{"7", " ", 
               SuperscriptBox["\[Mu]", "12"]}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"68", " ", 
            SuperscriptBox["\[Delta]", "17"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Delta]", "18"]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "15"], " ", 
            RowBox[{"(", 
             RowBox[{"2540", "-", 
              RowBox[{"544", " ", 
               SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "16"], " ", 
            RowBox[{"(", 
             RowBox[{"532", "-", 
              RowBox[{"36", " ", 
               SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "14"], " ", 
            RowBox[{"(", 
             RowBox[{"8272", "-", 
              RowBox[{"3789", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"144", " ", 
               SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "13"], " ", 
            RowBox[{"(", 
             RowBox[{"19448", "-", 
              RowBox[{"16149", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"1904", " ", 
               SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "11"], " ", 
            RowBox[{"(", 
             RowBox[{"45144", "-", 
              RowBox[{"99640", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"43554", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"3808", " ", 
               SuperscriptBox["\[Mu]", "6"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "12"], " ", 
            RowBox[{"(", 
             RowBox[{"34056", "-", 
              RowBox[{"47118", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"11627", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"336", " ", 
               SuperscriptBox["\[Mu]", "6"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "10"], " ", 
            RowBox[{"(", 
             RowBox[{"45540", "-", 
              RowBox[{"157484", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"111936", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"19985", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"504", " ", 
               SuperscriptBox["\[Mu]", "8"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "9"], " ", 
            RowBox[{"(", 
             RowBox[{"34804", "-", 
              RowBox[{"188764", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"208737", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"64435", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"4760", " ", 
               SuperscriptBox["\[Mu]", "8"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "7"], " ", 
            RowBox[{"(", 
             RowBox[{"8188", "-", 
              RowBox[{"117994", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"305804", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"227508", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"56280", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "-", 
              RowBox[{"3808", " ", 
               SuperscriptBox["\[Mu]", "10"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "8"], " ", 
            RowBox[{"(", 
             RowBox[{"19844", "-", 
              RowBox[{"171974", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"290666", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"142430", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"20895", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "-", 
              RowBox[{"504", " ", 
               SuperscriptBox["\[Mu]", "10"]}]}], ")"}]}], "+", 
           RowBox[{"\[Delta]", " ", 
            SuperscriptBox["\[Mu]", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"388", "-", 
              RowBox[{"4879", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"12086", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"11129", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"4657", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "-", 
              RowBox[{"909", " ", 
               SuperscriptBox["\[Mu]", "10"]}], "+", 
              RowBox[{"68", " ", 
               SuperscriptBox["\[Mu]", "12"]}]}], ")"}]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Delta]", "3"], " ", 
            SuperscriptBox["\[Mu]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"334", "-", 
              RowBox[{"9113", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"36185", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"42983", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"20238", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "-", 
              RowBox[{"3997", " ", 
               SuperscriptBox["\[Mu]", "10"]}], "+", 
              RowBox[{"272", " ", 
               SuperscriptBox["\[Mu]", "12"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "6"], " ", 
            RowBox[{"(", 
             RowBox[{"2312", "-", 
              RowBox[{"59619", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"242768", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"269059", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"103200", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "-", 
              RowBox[{"13447", " ", 
               SuperscriptBox["\[Mu]", "10"]}], "+", 
              RowBox[{"336", " ", 
               SuperscriptBox["\[Mu]", "12"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "5"], " ", 
            RowBox[{"(", 
             RowBox[{"400", "-", 
              RowBox[{"21295", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"143498", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"237021", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"134782", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "-", 
              RowBox[{"28875", " ", 
               SuperscriptBox["\[Mu]", "10"]}], "+", 
              RowBox[{"1904", " ", 
               SuperscriptBox["\[Mu]", "12"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"32", "-", 
              RowBox[{"5000", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"61471", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"154202", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"127181", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "-", 
              RowBox[{"41322", " ", 
               SuperscriptBox["\[Mu]", "10"]}], "+", 
              RowBox[{"5089", " ", 
               SuperscriptBox["\[Mu]", "12"]}], "-", 
              RowBox[{"144", " ", 
               SuperscriptBox["\[Mu]", "14"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Mu]", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"24", "-", 
              RowBox[{"536", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"1885", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"2380", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"1405", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "-", 
              RowBox[{"426", " ", 
               SuperscriptBox["\[Mu]", "10"]}], "+", 
              RowBox[{"65", " ", 
               SuperscriptBox["\[Mu]", "12"]}], "-", 
              RowBox[{"4", " ", 
               SuperscriptBox["\[Mu]", "14"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "2"], " ", 
            SuperscriptBox["\[Mu]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "32"}], "+", 
              RowBox[{"3464", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "-", 
              RowBox[{"23461", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "+", 
              RowBox[{"40248", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "-", 
              RowBox[{"26765", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "+", 
              RowBox[{"7888", " ", 
               SuperscriptBox["\[Mu]", "10"]}], "-", 
              RowBox[{"987", " ", 
               SuperscriptBox["\[Mu]", "12"]}], "+", 
              RowBox[{"36", " ", 
               SuperscriptBox["\[Mu]", "14"]}]}], ")"}]}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "-", 
             RowBox[{"4", " ", "\[Delta]"}], "-", 
             SuperscriptBox["\[Delta]", "2"], "+", 
             SuperscriptBox["\[Mu]", "2"]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["\[Delta]", "2"]}], " ", "\[Mu]"}], "+", 
              SuperscriptBox["\[Mu]", "3"]}], ")"}], "2"]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"68", " ", 
            SuperscriptBox["\[Delta]", "17"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Delta]", "18"]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "15"], " ", 
            RowBox[{"(", 
             RowBox[{"2385", "-", 
              RowBox[{"544", " ", 
               SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "16"], " ", 
            RowBox[{"(", 
             RowBox[{"523", "-", 
              RowBox[{"36", " ", 
               SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["\[Delta]", "14"], " ", 
            RowBox[{"(", 
             RowBox[{"2360", "-", 
              RowBox[{"1239", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"48", " ", 
               SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["\[Delta]", "13"], " ", 
            RowBox[{"(", 
             RowBox[{"1753", "-", 
              RowBox[{"1883", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"238", " ", 
               SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "11"], " ", 
            RowBox[{"(", 
             RowBox[{"11068", "-", 
              RowBox[{"70808", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"40299", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"3808", " ", 
               SuperscriptBox["\[Mu]", "6"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "12"], " ", 
            RowBox[{"(", 
             RowBox[{"17764", "-", 
              RowBox[{"39839", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"11375", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"336", " ", 
               SuperscriptBox["\[Mu]", "6"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "10"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "5398"}], "-", 
              RowBox[{"82212", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"93294", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"19481", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"504", " ", 
               SuperscriptBox["\[Mu]", "8"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "9"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "20050"}], "-", 
              RowBox[{"52060", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"145937", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"59010", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"4760", " ", 
               SuperscriptBox["\[Mu]", "8"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "7"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "14389"}], "+", 
              RowBox[{"47894", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"93427", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"156148", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"50855", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "-", 
              RowBox[{"3808", " ", 
               SuperscriptBox["\[Mu]", "10"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "8"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "22367"}], "+", 
              RowBox[{"5392", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"151824", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"116685", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"20265", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "-", 
              RowBox[{"504", " ", 
               SuperscriptBox["\[Mu]", "10"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "6"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "5590"}], "+", 
              RowBox[{"51597", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"12344", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"140571", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"82780", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "-", 
              RowBox[{"12943", " ", 
               SuperscriptBox["\[Mu]", "10"]}], "+", 
              RowBox[{"336", " ", 
               SuperscriptBox["\[Mu]", "12"]}]}], ")"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Delta]", "5"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "589"}], "+", 
              RowBox[{"15511", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "-", 
              RowBox[{"17517", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"39677", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"45271", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "-", 
              RowBox[{"12810", " ", 
               SuperscriptBox["\[Mu]", "10"]}], "+", 
              RowBox[{"952", " ", 
               SuperscriptBox["\[Mu]", "12"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "3"], " ", 
            RowBox[{"(", 
             RowBox[{"8", "+", 
              RowBox[{"2588", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "-", 
              RowBox[{"18917", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "+", 
              RowBox[{"6386", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"31327", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "-", 
              RowBox[{"26492", " ", 
               SuperscriptBox["\[Mu]", "10"]}], "+", 
              RowBox[{"6909", " ", 
               SuperscriptBox["\[Mu]", "12"]}], "-", 
              RowBox[{"544", " ", 
               SuperscriptBox["\[Mu]", "14"]}]}], ")"}]}], "-", 
           RowBox[{
            SuperscriptBox["\[Mu]", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"88", "-", 
              RowBox[{"367", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"46", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "+", 
              RowBox[{"711", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "-", 
              RowBox[{"731", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "+", 
              RowBox[{"299", " ", 
               SuperscriptBox["\[Mu]", "10"]}], "-", 
              RowBox[{"56", " ", 
               SuperscriptBox["\[Mu]", "12"]}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["\[Mu]", "14"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "2"], " ", 
            SuperscriptBox["\[Mu]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"312", "-", 
              RowBox[{"5844", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"7443", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "+", 
              RowBox[{"8404", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "-", 
              RowBox[{"13965", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "+", 
              RowBox[{"5934", " ", 
               SuperscriptBox["\[Mu]", "10"]}], "-", 
              RowBox[{"915", " ", 
               SuperscriptBox["\[Mu]", "12"]}], "+", 
              RowBox[{"36", " ", 
               SuperscriptBox["\[Mu]", "14"]}]}], ")"}]}], "+", 
           RowBox[{"\[Delta]", " ", 
            SuperscriptBox["\[Mu]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"16", "-", 
              RowBox[{"1050", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"2644", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "+", 
              RowBox[{"828", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "-", 
              RowBox[{"4408", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "+", 
              RowBox[{"2945", " ", 
               SuperscriptBox["\[Mu]", "10"]}], "-", 
              RowBox[{"754", " ", 
               SuperscriptBox["\[Mu]", "12"]}], "+", 
              RowBox[{"68", " ", 
               SuperscriptBox["\[Mu]", "14"]}]}], ")"}]}], "-", 
           RowBox[{
            SuperscriptBox["\[Delta]", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"80", "-", 
              RowBox[{"11547", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"36483", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "+", 
              RowBox[{"20031", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "-", 
              RowBox[{"66429", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "+", 
              RowBox[{"32265", " ", 
               SuperscriptBox["\[Mu]", "10"]}], "-", 
              RowBox[{"4837", " ", 
               SuperscriptBox["\[Mu]", "12"]}], "+", 
              RowBox[{"144", " ", 
               SuperscriptBox["\[Mu]", "14"]}]}], ")"}]}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "\[Delta]"}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["\[Delta]", "2"], "-", 
              SuperscriptBox["\[Mu]", "2"]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{"4", "+", 
             RowBox[{"4", " ", "\[Delta]"}], "+", 
             SuperscriptBox["\[Delta]", "2"], "-", 
             SuperscriptBox["\[Mu]", "2"]}], ")"}]}], ")"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"21", "+", 
           RowBox[{"54", " ", 
            SuperscriptBox["\[Delta]", "7"]}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["\[Delta]", "8"]}], "-", 
           RowBox[{"62", " ", 
            SuperscriptBox["\[Mu]", "2"]}], "+", 
           RowBox[{"101", " ", 
            SuperscriptBox["\[Mu]", "4"]}], "-", 
           RowBox[{"51", " ", 
            SuperscriptBox["\[Mu]", "6"]}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["\[Mu]", "8"]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "5"], " ", 
            RowBox[{"(", 
             RowBox[{"511", "-", 
              RowBox[{"162", " ", 
               SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "-", 
           RowBox[{"24", " ", 
            SuperscriptBox["\[Delta]", "6"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "9"}], "+", 
              SuperscriptBox["\[Mu]", "2"]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"781", "-", 
              RowBox[{"483", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"36", " ", 
               SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "3"], " ", 
            RowBox[{"(", 
             RowBox[{"777", "-", 
              RowBox[{"788", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"162", " ", 
               SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}], "+", 
           RowBox[{"\[Delta]", " ", 
            RowBox[{"(", 
             RowBox[{"161", "-", 
              RowBox[{"344", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"277", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"54", " ", 
               SuperscriptBox["\[Mu]", "6"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"479", "-", 
              RowBox[{"726", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"318", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"24", " ", 
               SuperscriptBox["\[Mu]", "6"]}]}], ")"}]}]}], ")"}], " ", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "+", "\[Delta]"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"21", "+", 
           RowBox[{"54", " ", 
            SuperscriptBox["\[Delta]", "7"]}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["\[Delta]", "8"]}], "-", 
           RowBox[{"62", " ", 
            SuperscriptBox["\[Mu]", "2"]}], "+", 
           RowBox[{"101", " ", 
            SuperscriptBox["\[Mu]", "4"]}], "-", 
           RowBox[{"51", " ", 
            SuperscriptBox["\[Mu]", "6"]}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["\[Mu]", "8"]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "5"], " ", 
            RowBox[{"(", 
             RowBox[{"511", "-", 
              RowBox[{"162", " ", 
               SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "-", 
           RowBox[{"24", " ", 
            SuperscriptBox["\[Delta]", "6"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "9"}], "+", 
              SuperscriptBox["\[Mu]", "2"]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"781", "-", 
              RowBox[{"483", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"36", " ", 
               SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "3"], " ", 
            RowBox[{"(", 
             RowBox[{"777", "-", 
              RowBox[{"788", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"162", " ", 
               SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}], "+", 
           RowBox[{"\[Delta]", " ", 
            RowBox[{"(", 
             RowBox[{"161", "-", 
              RowBox[{"344", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"277", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"54", " ", 
               SuperscriptBox["\[Mu]", "6"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"479", "-", 
              RowBox[{"726", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"318", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"24", " ", 
               SuperscriptBox["\[Mu]", "6"]}]}], ")"}]}]}], ")"}], " ", 
         RowBox[{"Log", "[", "\[Mu]", "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"90", " ", 
              SuperscriptBox["\[Delta]", "15"]}], "+", 
             RowBox[{"6", " ", 
              SuperscriptBox["\[Delta]", "16"]}], "+", 
             RowBox[{
              SuperscriptBox["\[Delta]", "13"], " ", 
              RowBox[{"(", 
               RowBox[{"2503", "-", 
                RowBox[{"630", " ", 
                 SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Delta]", "14"], " ", 
              RowBox[{"(", 
               RowBox[{"612", "-", 
                RowBox[{"48", " ", 
                 SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Delta]", "12"], " ", 
              RowBox[{"(", 
               RowBox[{"6871", "-", 
                RowBox[{"3759", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"168", " ", 
                 SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["\[Delta]", "11"], " ", 
              RowBox[{"(", 
               RowBox[{"4441", "-", 
                RowBox[{"4498", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"630", " ", 
                 SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Delta]", "9"], " ", 
              RowBox[{"(", 
               RowBox[{"18607", "-", 
                RowBox[{"54836", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"29925", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "-", 
                RowBox[{"3150", " ", 
                 SuperscriptBox["\[Mu]", "6"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Delta]", "10"], " ", 
              RowBox[{"(", 
               RowBox[{"18601", "-", 
                RowBox[{"32428", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"9702", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "-", 
                RowBox[{"336", " ", 
                 SuperscriptBox["\[Mu]", "6"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Delta]", "8"], " ", 
              RowBox[{"(", 
               RowBox[{"12951", "-", 
                RowBox[{"66694", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"61445", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "-", 
                RowBox[{"13545", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "+", 
                RowBox[{"420", " ", 
                 SuperscriptBox["\[Mu]", "8"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Delta]", "7"], " ", 
              RowBox[{"(", 
               RowBox[{"5892", "-", 
                RowBox[{"58504", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"88046", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "-", 
                RowBox[{"34820", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "+", 
                RowBox[{"3150", " ", 
                 SuperscriptBox["\[Mu]", "8"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Delta]", "5"], " ", 
              RowBox[{"(", 
               RowBox[{"204", "-", 
                RowBox[{"15272", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"65854", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "-", 
                RowBox[{"68352", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "+", 
                RowBox[{"22305", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "-", 
                RowBox[{"1890", " ", 
                 SuperscriptBox["\[Mu]", "10"]}]}], ")"}]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Delta]", "6"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "777"}], "+", 
                RowBox[{"18194", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "-", 
                RowBox[{"44968", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "+", 
                RowBox[{"29460", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "-", 
                RowBox[{"5460", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "+", 
                RowBox[{"168", " ", 
                 SuperscriptBox["\[Mu]", "10"]}]}], ")"}]}], "+", 
             RowBox[{"\[Delta]", " ", 
              SuperscriptBox["\[Mu]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"32", "+", 
                RowBox[{"484", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "-", 
                RowBox[{"2768", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "+", 
                RowBox[{"4787", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "-", 
                RowBox[{"3476", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "+", 
                RowBox[{"979", " ", 
                 SuperscriptBox["\[Mu]", "10"]}], "-", 
                RowBox[{"90", " ", 
                 SuperscriptBox["\[Mu]", "12"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Delta]", "2"], " ", 
              SuperscriptBox["\[Mu]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"160", "+", 
                RowBox[{"3010", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "-", 
                RowBox[{"11652", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "+", 
                RowBox[{"14251", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "-", 
                RowBox[{"6716", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "+", 
                RowBox[{"1134", " ", 
                 SuperscriptBox["\[Mu]", "10"]}], "-", 
                RowBox[{"48", " ", 
                 SuperscriptBox["\[Mu]", "12"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Mu]", "4"], " ", 
              RowBox[{"(", 
               RowBox[{"40", "-", 
                RowBox[{"328", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"831", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "-", 
                RowBox[{"950", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "+", 
                RowBox[{"443", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "-", 
                RowBox[{"87", " ", 
                 SuperscriptBox["\[Mu]", "10"]}], "+", 
                RowBox[{"6", " ", 
                 SuperscriptBox["\[Mu]", "12"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Delta]", "4"], " ", 
              RowBox[{"(", 
               RowBox[{"40", "-", 
                RowBox[{"3756", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"34306", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "-", 
                RowBox[{"55144", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "+", 
                RowBox[{"29305", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "-", 
                RowBox[{"4977", " ", 
                 SuperscriptBox["\[Mu]", "10"]}], "+", 
                RowBox[{"168", " ", 
                 SuperscriptBox["\[Mu]", "12"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Delta]", "3"], " ", 
              RowBox[{"(", 
               RowBox[{"16", "-", 
                RowBox[{"208", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"12388", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "-", 
                RowBox[{"30744", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "+", 
                RowBox[{"25295", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "-", 
                RowBox[{"7398", " ", 
                 SuperscriptBox["\[Mu]", "10"]}], "+", 
                RowBox[{"630", " ", 
                 SuperscriptBox["\[Mu]", "12"]}]}], ")"}]}]}], ")"}], " ", 
           RowBox[{"Log", "[", 
            FractionBox[
             RowBox[{
              RowBox[{"-", "2"}], "-", 
              RowBox[{"2", " ", "\[Delta]"}], "-", 
              SuperscriptBox["\[Delta]", "2"], "+", 
              SuperscriptBox["\[Mu]", "2"], "+", 
              SqrtBox[
               RowBox[{
                RowBox[{"4", " ", 
                 SuperscriptBox["\[Delta]", "3"]}], "+", 
                SuperscriptBox["\[Delta]", "4"], "-", 
                RowBox[{"4", " ", "\[Delta]", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{
                 SuperscriptBox["\[Mu]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "4"}], "+", 
                   SuperscriptBox["\[Mu]", "2"]}], ")"}]}], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["\[Delta]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "+", 
                   SuperscriptBox["\[Mu]", "2"]}], ")"}]}]}]]}], 
             RowBox[{"2", "+", 
              RowBox[{"2", " ", "\[Delta]"}], "+", 
              SuperscriptBox["\[Delta]", "2"], "-", 
              SuperscriptBox["\[Mu]", "2"], "+", 
              SqrtBox[
               RowBox[{
                RowBox[{"4", " ", 
                 SuperscriptBox["\[Delta]", "3"]}], "+", 
                SuperscriptBox["\[Delta]", "4"], "-", 
                RowBox[{"4", " ", "\[Delta]", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{
                 SuperscriptBox["\[Mu]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "4"}], "+", 
                   SuperscriptBox["\[Mu]", "2"]}], ")"}]}], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["\[Delta]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "+", 
                   SuperscriptBox["\[Mu]", "2"]}], ")"}]}]}]]}]], "]"}]}], 
          ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["\[Delta]", "2"], "-", 
              SuperscriptBox["\[Mu]", "2"]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{"4", "+", 
             RowBox[{"4", " ", "\[Delta]"}], "+", 
             SuperscriptBox["\[Delta]", "2"], "-", 
             SuperscriptBox["\[Mu]", "2"]}], ")"}], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["\[Delta]", "3"]}], "+", 
             SuperscriptBox["\[Delta]", "4"], "-", 
             RowBox[{"4", " ", "\[Delta]", " ", 
              SuperscriptBox["\[Mu]", "2"]}], "+", 
             RowBox[{
              SuperscriptBox["\[Mu]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "4"}], "+", 
                SuperscriptBox["\[Mu]", "2"]}], ")"}]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Delta]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", 
                SuperscriptBox["\[Mu]", "2"]}], ")"}]}]}]]}], ")"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"90", " ", 
              SuperscriptBox["\[Delta]", "15"]}], "+", 
             RowBox[{"6", " ", 
              SuperscriptBox["\[Delta]", "16"]}], "+", 
             RowBox[{
              SuperscriptBox["\[Delta]", "13"], " ", 
              RowBox[{"(", 
               RowBox[{"2503", "-", 
                RowBox[{"630", " ", 
                 SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Delta]", "14"], " ", 
              RowBox[{"(", 
               RowBox[{"612", "-", 
                RowBox[{"48", " ", 
                 SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Delta]", "12"], " ", 
              RowBox[{"(", 
               RowBox[{"6871", "-", 
                RowBox[{"3759", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"168", " ", 
                 SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["\[Delta]", "11"], " ", 
              RowBox[{"(", 
               RowBox[{"4441", "-", 
                RowBox[{"4498", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"630", " ", 
                 SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Delta]", "9"], " ", 
              RowBox[{"(", 
               RowBox[{"18607", "-", 
                RowBox[{"54836", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"29925", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "-", 
                RowBox[{"3150", " ", 
                 SuperscriptBox["\[Mu]", "6"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Delta]", "10"], " ", 
              RowBox[{"(", 
               RowBox[{"18601", "-", 
                RowBox[{"32428", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"9702", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "-", 
                RowBox[{"336", " ", 
                 SuperscriptBox["\[Mu]", "6"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Delta]", "8"], " ", 
              RowBox[{"(", 
               RowBox[{"12951", "-", 
                RowBox[{"66694", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"61445", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "-", 
                RowBox[{"13545", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "+", 
                RowBox[{"420", " ", 
                 SuperscriptBox["\[Mu]", "8"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Delta]", "7"], " ", 
              RowBox[{"(", 
               RowBox[{"5892", "-", 
                RowBox[{"58504", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"88046", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "-", 
                RowBox[{"34820", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "+", 
                RowBox[{"3150", " ", 
                 SuperscriptBox["\[Mu]", "8"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Delta]", "5"], " ", 
              RowBox[{"(", 
               RowBox[{"204", "-", 
                RowBox[{"15272", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"65854", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "-", 
                RowBox[{"68352", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "+", 
                RowBox[{"22305", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "-", 
                RowBox[{"1890", " ", 
                 SuperscriptBox["\[Mu]", "10"]}]}], ")"}]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Delta]", "6"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "777"}], "+", 
                RowBox[{"18194", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "-", 
                RowBox[{"44968", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "+", 
                RowBox[{"29460", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "-", 
                RowBox[{"5460", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "+", 
                RowBox[{"168", " ", 
                 SuperscriptBox["\[Mu]", "10"]}]}], ")"}]}], "+", 
             RowBox[{"\[Delta]", " ", 
              SuperscriptBox["\[Mu]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"32", "+", 
                RowBox[{"484", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "-", 
                RowBox[{"2768", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "+", 
                RowBox[{"4787", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "-", 
                RowBox[{"3476", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "+", 
                RowBox[{"979", " ", 
                 SuperscriptBox["\[Mu]", "10"]}], "-", 
                RowBox[{"90", " ", 
                 SuperscriptBox["\[Mu]", "12"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Delta]", "2"], " ", 
              SuperscriptBox["\[Mu]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"160", "+", 
                RowBox[{"3010", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "-", 
                RowBox[{"11652", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "+", 
                RowBox[{"14251", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "-", 
                RowBox[{"6716", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "+", 
                RowBox[{"1134", " ", 
                 SuperscriptBox["\[Mu]", "10"]}], "-", 
                RowBox[{"48", " ", 
                 SuperscriptBox["\[Mu]", "12"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Mu]", "4"], " ", 
              RowBox[{"(", 
               RowBox[{"40", "-", 
                RowBox[{"328", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"831", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "-", 
                RowBox[{"950", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "+", 
                RowBox[{"443", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "-", 
                RowBox[{"87", " ", 
                 SuperscriptBox["\[Mu]", "10"]}], "+", 
                RowBox[{"6", " ", 
                 SuperscriptBox["\[Mu]", "12"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Delta]", "4"], " ", 
              RowBox[{"(", 
               RowBox[{"40", "-", 
                RowBox[{"3756", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"34306", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "-", 
                RowBox[{"55144", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "+", 
                RowBox[{"29305", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "-", 
                RowBox[{"4977", " ", 
                 SuperscriptBox["\[Mu]", "10"]}], "+", 
                RowBox[{"168", " ", 
                 SuperscriptBox["\[Mu]", "12"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Delta]", "3"], " ", 
              RowBox[{"(", 
               RowBox[{"16", "-", 
                RowBox[{"208", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"12388", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "-", 
                RowBox[{"30744", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "+", 
                RowBox[{"25295", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "-", 
                RowBox[{"7398", " ", 
                 SuperscriptBox["\[Mu]", "10"]}], "+", 
                RowBox[{"630", " ", 
                 SuperscriptBox["\[Mu]", "12"]}]}], ")"}]}]}], ")"}], " ", 
           RowBox[{"Log", "[", 
            FractionBox[
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", "\[Delta]"}], "-", 
              SuperscriptBox["\[Delta]", "2"], "+", 
              SuperscriptBox["\[Mu]", "2"], "+", 
              SqrtBox[
               RowBox[{
                RowBox[{"4", " ", 
                 SuperscriptBox["\[Delta]", "3"]}], "+", 
                SuperscriptBox["\[Delta]", "4"], "-", 
                RowBox[{"4", " ", "\[Delta]", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{
                 SuperscriptBox["\[Mu]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "4"}], "+", 
                   SuperscriptBox["\[Mu]", "2"]}], ")"}]}], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["\[Delta]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "+", 
                   SuperscriptBox["\[Mu]", "2"]}], ")"}]}]}]]}], 
             RowBox[{
              RowBox[{"2", " ", "\[Delta]"}], "+", 
              SuperscriptBox["\[Delta]", "2"], "-", 
              SuperscriptBox["\[Mu]", "2"], "+", 
              SqrtBox[
               RowBox[{
                RowBox[{"4", " ", 
                 SuperscriptBox["\[Delta]", "3"]}], "+", 
                SuperscriptBox["\[Delta]", "4"], "-", 
                RowBox[{"4", " ", "\[Delta]", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{
                 SuperscriptBox["\[Mu]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "4"}], "+", 
                   SuperscriptBox["\[Mu]", "2"]}], ")"}]}], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["\[Delta]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "+", 
                   SuperscriptBox["\[Mu]", "2"]}], ")"}]}]}]]}]], "]"}]}], 
          ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["\[Delta]", "2"], "-", 
              SuperscriptBox["\[Mu]", "2"]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{"4", "+", 
             RowBox[{"4", " ", "\[Delta]"}], "+", 
             SuperscriptBox["\[Delta]", "2"], "-", 
             SuperscriptBox["\[Mu]", "2"]}], ")"}], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["\[Delta]", "3"]}], "+", 
             SuperscriptBox["\[Delta]", "4"], "-", 
             RowBox[{"4", " ", "\[Delta]", " ", 
              SuperscriptBox["\[Mu]", "2"]}], "+", 
             RowBox[{
              SuperscriptBox["\[Mu]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "4"}], "+", 
                SuperscriptBox["\[Mu]", "2"]}], ")"}]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Delta]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", 
                SuperscriptBox["\[Mu]", "2"]}], ")"}]}]}]]}], ")"}]}]}], 
       ")"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"slope", " ", "in", " ", "\[Chi]PT"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"slope\[Delta]LTNLOloops", "=", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"51840", " ", 
        SuperscriptBox["f\[Pi]", "2"], " ", 
        SuperscriptBox["Mp", "2"], " ", 
        SuperscriptBox["M\[CapitalDelta]", "2"], " ", 
        SuperscriptBox["\[Pi]", "3"]}]], 
      SuperscriptBox["e", "2"], " ", 
      SuperscriptBox["hA", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1008"}], "-", 
        RowBox[{"2627", " ", "\[Delta]"}], "-", 
        RowBox[{"6448", " ", 
         SuperscriptBox["\[Delta]", "2"]}], "-", 
        RowBox[{"5078", " ", 
         SuperscriptBox["\[Delta]", "3"]}], "-", 
        RowBox[{"978", " ", 
         SuperscriptBox["\[Delta]", "4"]}], "+", 
        RowBox[{"885", " ", 
         SuperscriptBox["\[Delta]", "5"]}], "+", 
        RowBox[{"380", " ", 
         SuperscriptBox["\[Delta]", "6"]}], "-", 
        RowBox[{"467", " ", 
         SuperscriptBox["\[Mu]", "2"]}], "+", 
        RowBox[{"1398", " ", "\[Delta]", " ", 
         SuperscriptBox["\[Mu]", "2"]}], "-", 
        RowBox[{"30", " ", 
         SuperscriptBox["\[Delta]", "2"], " ", 
         SuperscriptBox["\[Mu]", "2"]}], "-", 
        RowBox[{"1770", " ", 
         SuperscriptBox["\[Delta]", "3"], " ", 
         SuperscriptBox["\[Mu]", "2"]}], "-", 
        RowBox[{"1140", " ", 
         SuperscriptBox["\[Delta]", "4"], " ", 
         SuperscriptBox["\[Mu]", "2"]}], "+", 
        RowBox[{"1974", " ", 
         SuperscriptBox["\[Mu]", "4"]}], "+", 
        RowBox[{"885", " ", "\[Delta]", " ", 
         SuperscriptBox["\[Mu]", "4"]}], "+", 
        RowBox[{"1140", " ", 
         SuperscriptBox["\[Delta]", "2"], " ", 
         SuperscriptBox["\[Mu]", "4"]}], "-", 
        RowBox[{"380", " ", 
         SuperscriptBox["\[Mu]", "6"]}], "-", 
        RowBox[{"6", " ", 
         SuperscriptBox["\[Delta]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"4", "+", 
           RowBox[{"161", " ", 
            SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "-", 
        RowBox[{"6", " ", "\[Delta]", " ", 
         RowBox[{"(", 
          RowBox[{"211", "+", 
           RowBox[{"190", " ", 
            SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "-", 
        RowBox[{
         FractionBox["1", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "\[Delta]"}], ")"}], "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[Delta]", "2"], "-", 
             SuperscriptBox["\[Mu]", "2"]}], ")"}]}]], "8", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"561", " ", 
            SuperscriptBox["\[Delta]", "17"]}], "+", 
           RowBox[{"33", " ", 
            SuperscriptBox["\[Delta]", "18"]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "15"], " ", 
            RowBox[{"(", 
             RowBox[{"20895", "-", 
              RowBox[{"4488", " ", 
               SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "16"], " ", 
            RowBox[{"(", 
             RowBox[{"4385", "-", 
              RowBox[{"297", " ", 
               SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Delta]", "14"], " ", 
            RowBox[{"(", 
             RowBox[{"16958", "-", 
              RowBox[{"7780", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"297", " ", 
               SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["\[Delta]", "13"], " ", 
            RowBox[{"(", 
             RowBox[{"26455", "-", 
              RowBox[{"21875", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"2618", " ", 
               SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "11"], " ", 
            RowBox[{"(", 
             RowBox[{"362670", "-", 
              RowBox[{"774202", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"348705", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"31416", " ", 
               SuperscriptBox["\[Mu]", "6"]}]}], ")"}]}], "-", 
           RowBox[{"7", " ", 
            SuperscriptBox["\[Delta]", "12"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "39446"}], "+", 
              RowBox[{"53727", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "-", 
              RowBox[{"13580", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "+", 
              RowBox[{"396", " ", 
               SuperscriptBox["\[Mu]", "6"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "10"], " ", 
            RowBox[{"(", 
             RowBox[{"361185", "-", 
              RowBox[{"1179816", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"865095", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"162400", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"4158", " ", 
               SuperscriptBox["\[Mu]", "8"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "9"], " ", 
            RowBox[{"(", 
             RowBox[{"271029", "-", 
              RowBox[{"1350360", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"1532531", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"506100", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"39270", " ", 
               SuperscriptBox["\[Mu]", "8"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "7"], " ", 
            RowBox[{"(", 
             RowBox[{"59411", "-", 
              RowBox[{"749628", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"1927530", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"1562704", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"431025", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "-", 
              RowBox[{"31416", " ", 
               SuperscriptBox["\[Mu]", "10"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "8"], " ", 
            RowBox[{"(", 
             RowBox[{"150381", "-", 
              RowBox[{"1164075", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"1993761", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"1058260", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"168350", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "-", 
              RowBox[{"4158", " ", 
               SuperscriptBox["\[Mu]", "10"]}]}], ")"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Delta]", "6"], " ", 
            RowBox[{"(", 
             RowBox[{"7755", "-", 
              RowBox[{"176484", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"691845", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"834416", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"364875", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "-", 
              RowBox[{"53480", " ", 
               SuperscriptBox["\[Mu]", "10"]}], "+", 
              RowBox[{"1386", " ", 
               SuperscriptBox["\[Mu]", "12"]}]}], ")"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Delta]", "5"], " ", 
            RowBox[{"(", 
             RowBox[{"1120", "-", 
              RowBox[{"58289", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"363825", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"648120", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"426998", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "-", 
              RowBox[{"106785", " ", 
               SuperscriptBox["\[Mu]", "10"]}], "+", 
              RowBox[{"7854", " ", 
               SuperscriptBox["\[Mu]", "12"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"72", "-", 
              RowBox[{"24915", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"272118", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"724860", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"700260", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "-", 
              RowBox[{"273777", " ", 
               SuperscriptBox["\[Mu]", "10"]}], "+", 
              RowBox[{"39620", " ", 
               SuperscriptBox["\[Mu]", "12"]}], "-", 
              RowBox[{"1188", " ", 
               SuperscriptBox["\[Mu]", "14"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Mu]", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"5", "-", 
              RowBox[{"700", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"3654", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"6450", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"5225", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "-", 
              RowBox[{"2130", " ", 
               SuperscriptBox["\[Mu]", "10"]}], "+", 
              RowBox[{"425", " ", 
               SuperscriptBox["\[Mu]", "12"]}], "-", 
              RowBox[{"33", " ", 
               SuperscriptBox["\[Mu]", "14"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "2"], " ", 
            SuperscriptBox["\[Mu]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "64"}], "+", 
              RowBox[{"10395", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "-", 
              RowBox[{"73024", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "+", 
              RowBox[{"150510", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "-", 
              RowBox[{"126720", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "+", 
              RowBox[{"47579", " ", 
               SuperscriptBox["\[Mu]", "10"]}], "-", 
              RowBox[{"7360", " ", 
               SuperscriptBox["\[Mu]", "12"]}], "+", 
              RowBox[{"297", " ", 
               SuperscriptBox["\[Mu]", "14"]}]}], ")"}]}], "+", 
           RowBox[{"\[Delta]", " ", 
            SuperscriptBox["\[Mu]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"12", "+", 
              RowBox[{"735", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "-", 
              RowBox[{"10976", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "+", 
              RowBox[{"34398", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "-", 
              RowBox[{"41580", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "+", 
              RowBox[{"23023", " ", 
               SuperscriptBox["\[Mu]", "10"]}], "-", 
              RowBox[{"5880", " ", 
               SuperscriptBox["\[Mu]", "12"]}], "+", 
              RowBox[{"561", " ", 
               SuperscriptBox["\[Mu]", "14"]}]}], ")"}]}], "-", 
           RowBox[{
            SuperscriptBox["\[Delta]", "3"], " ", 
            RowBox[{"(", 
             RowBox[{"16", "+", 
              RowBox[{"2850", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "-", 
              RowBox[{"68453", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "+", 
              RowBox[{"283416", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "-", 
              RowBox[{"397980", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "+", 
              RowBox[{"231374", " ", 
               SuperscriptBox["\[Mu]", "10"]}], "-", 
              RowBox[{"56175", " ", 
               SuperscriptBox["\[Mu]", "12"]}], "+", 
              RowBox[{"4488", " ", 
               SuperscriptBox["\[Mu]", "14"]}]}], ")"}]}]}], ")"}]}], "-", 
        RowBox[{
         FractionBox["1", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox["\[Delta]", "2"]}], " ", 
            SuperscriptBox["\[Mu]", "4"]}], "+", 
           SuperscriptBox["\[Mu]", "6"]}]], "8", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"561", " ", 
            SuperscriptBox["\[Delta]", "17"]}], "+", 
           RowBox[{"33", " ", 
            SuperscriptBox["\[Delta]", "18"]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "16"], " ", 
            RowBox[{"(", 
             RowBox[{"4418", "-", 
              RowBox[{"297", " ", 
               SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "-", 
           RowBox[{"6", " ", 
            SuperscriptBox["\[Delta]", "15"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3565"}], "+", 
              RowBox[{"748", " ", 
               SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "14"], " ", 
            RowBox[{"(", 
             RowBox[{"71227", "-", 
              RowBox[{"31384", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"1188", " ", 
               SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "13"], " ", 
            RowBox[{"(", 
             RowBox[{"172835", "-", 
              RowBox[{"134715", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"15708", " ", 
               SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "11"], " ", 
            RowBox[{"(", 
             RowBox[{"442156", "-", 
              RowBox[{"849394", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"359100", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"31416", " ", 
               SuperscriptBox["\[Mu]", "6"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "12"], " ", 
            RowBox[{"(", 
             RowBox[{"315744", "-", 
              RowBox[{"396851", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"95984", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"2772", " ", 
               SuperscriptBox["\[Mu]", "6"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "10"], " ", 
            RowBox[{"(", 
             RowBox[{"478335", "-", 
              RowBox[{"1363362", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"918372", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"164248", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"4158", " ", 
               SuperscriptBox["\[Mu]", "8"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "9"], " ", 
            RowBox[{"(", 
             RowBox[{"399399", "-", 
              RowBox[{"1668953", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"1696916", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"523425", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"39270", " ", 
               SuperscriptBox["\[Mu]", "8"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "8"], " ", 
            RowBox[{"(", 
             RowBox[{"254826", "-", 
              RowBox[{"1567995", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"2333496", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"1132040", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"170660", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "-", 
              RowBox[{"4158", " ", 
               SuperscriptBox["\[Mu]", "10"]}]}], ")"}]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Delta]", "7"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "60775"}], "+", 
              RowBox[{"563706", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "-", 
              RowBox[{"1211144", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "+", 
              RowBox[{"875212", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "-", 
              RowBox[{"224175", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "+", 
              RowBox[{"15708", " ", 
               SuperscriptBox["\[Mu]", "10"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "6"], " ", 
            RowBox[{"(", 
             RowBox[{"41613", "-", 
              RowBox[{"612612", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"1903260", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"1984752", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"788515", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "-", 
              RowBox[{"108808", " ", 
               SuperscriptBox["\[Mu]", "10"]}], "+", 
              RowBox[{"2772", " ", 
               SuperscriptBox["\[Mu]", "12"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "5"], " ", 
            RowBox[{"(", 
             RowBox[{"9445", "-", 
              RowBox[{"245245", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"1122948", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"1663816", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"971191", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "-", 
              RowBox[{"223965", " ", 
               SuperscriptBox["\[Mu]", "10"]}], "+", 
              RowBox[{"15708", " ", 
               SuperscriptBox["\[Mu]", "12"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"1172", "-", 
              RowBox[{"69069", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"487424", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"1024620", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"850740", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "-", 
              RowBox[{"300027", " ", 
               SuperscriptBox["\[Mu]", "10"]}], "+", 
              RowBox[{"40544", " ", 
               SuperscriptBox["\[Mu]", "12"]}], "-", 
              RowBox[{"1188", " ", 
               SuperscriptBox["\[Mu]", "14"]}]}], ")"}]}], "+", 
           RowBox[{"\[Delta]", " ", 
            SuperscriptBox["\[Mu]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "15"}], "+", 
              RowBox[{"3500", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "-", 
              RowBox[{"25578", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "+", 
              RowBox[{"58050", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "-", 
              RowBox[{"57475", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "+", 
              RowBox[{"27690", " ", 
               SuperscriptBox["\[Mu]", "10"]}], "-", 
              RowBox[{"6375", " ", 
               SuperscriptBox["\[Mu]", "12"]}], "+", 
              RowBox[{"561", " ", 
               SuperscriptBox["\[Mu]", "14"]}]}], ")"}]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Delta]", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "12"}], "+", 
              RowBox[{"6265", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "-", 
              RowBox[{"74872", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "+", 
              RowBox[{"226476", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "-", 
              RowBox[{"262900", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "+", 
              RowBox[{"134407", " ", 
               SuperscriptBox["\[Mu]", "10"]}], "-", 
              RowBox[{"29820", " ", 
               SuperscriptBox["\[Mu]", "12"]}], "+", 
              RowBox[{"2244", " ", 
               SuperscriptBox["\[Mu]", "14"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Mu]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"4", "+", 
              RowBox[{"152", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "-", 
              RowBox[{"2268", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "+", 
              RowBox[{"7476", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "-", 
              RowBox[{"10230", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "+", 
              RowBox[{"6996", " ", 
               SuperscriptBox["\[Mu]", "10"]}], "-", 
              RowBox[{"2522", " ", 
               SuperscriptBox["\[Mu]", "12"]}], "+", 
              RowBox[{"458", " ", 
               SuperscriptBox["\[Mu]", "14"]}], "-", 
              RowBox[{"33", " ", 
               SuperscriptBox["\[Mu]", "16"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "8"}], "-", 
              RowBox[{"1186", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"30324", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"136920", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"221250", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "-", 
              RowBox[{"158862", " ", 
               SuperscriptBox["\[Mu]", "10"]}], "+", 
              RowBox[{"53326", " ", 
               SuperscriptBox["\[Mu]", "12"]}], "-", 
              RowBox[{"7624", " ", 
               SuperscriptBox["\[Mu]", "14"]}], "+", 
              RowBox[{"297", " ", 
               SuperscriptBox["\[Mu]", "16"]}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{
           SuperscriptBox["\[Mu]", "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"4", "+", 
              RowBox[{"4", " ", "\[Delta]"}], "+", 
              SuperscriptBox["\[Delta]", "2"], "-", 
              SuperscriptBox["\[Mu]", "2"]}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox["\[Delta]", "2"]}], "+", 
              SuperscriptBox["\[Mu]", "2"]}], ")"}], "3"]}]], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"26147", " ", 
            SuperscriptBox["\[Delta]", "21"]}], "+", 
           RowBox[{"1225", " ", 
            SuperscriptBox["\[Delta]", "22"]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "20"], " ", 
            RowBox[{"(", 
             RowBox[{"259467", "-", 
              RowBox[{"13475", " ", 
               SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "-", 
           RowBox[{"5", " ", 
            SuperscriptBox["\[Delta]", "19"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "317787"}], "+", 
              RowBox[{"52294", " ", 
               SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "18"], " ", 
            RowBox[{"(", 
             RowBox[{"6720570", "-", 
              RowBox[{"2358749", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"67375", " ", 
               SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "17"], " ", 
            RowBox[{"(", 
             RowBox[{"20816304", "-", 
              RowBox[{"13134926", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"1176615", " ", 
               SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "15"], " ", 
            RowBox[{"(", 
             RowBox[{"88508776", "-", 
              RowBox[{"142570415", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"47877748", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"3137640", " ", 
               SuperscriptBox["\[Mu]", "6"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "16"], " ", 
            RowBox[{"(", 
             RowBox[{"48837092", "-", 
              RowBox[{"50547371", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"9552726", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"202125", " ", 
               SuperscriptBox["\[Mu]", "6"]}]}], ")"}]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["\[Delta]", "14"], " ", 
            RowBox[{"(", 
             RowBox[{"41728299", "-", 
              RowBox[{"101633686", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"55280973", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"7547628", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"134750", " ", 
               SuperscriptBox["\[Mu]", "8"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "13"], " ", 
            RowBox[{"(", 
             RowBox[{"138559075", "-", 
              RowBox[{"504287307", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"421031100", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"100836848", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"5490870", " ", 
               SuperscriptBox["\[Mu]", "8"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "11"], " ", 
            RowBox[{"(", 
             RowBox[{"79318023", "-", 
              RowBox[{"659691452", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"1205366868", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"697920909", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"134938426", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "-", 
              RowBox[{"6589044", " ", 
               SuperscriptBox["\[Mu]", "10"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "12"], " ", 
            RowBox[{"(", 
             RowBox[{"119496803", "-", 
              RowBox[{"651667158", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"810284331", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"310101925", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"34670706", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "-", 
              RowBox[{"565950", " ", 
               SuperscriptBox["\[Mu]", "10"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "10"], " ", 
            RowBox[{"(", 
             RowBox[{"39599376", "-", 
              RowBox[{"520793765", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"1399628985", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"1187995030", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"361771207", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "-", 
              RowBox[{"35659638", " ", 
               SuperscriptBox["\[Mu]", "10"]}], "+", 
              RowBox[{"565950", " ", 
               SuperscriptBox["\[Mu]", "12"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "9"], " ", 
            RowBox[{"(", 
             RowBox[{"14287797", "-", 
              RowBox[{"316687316", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"1271266216", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"1557858914", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"706961290", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "-", 
              RowBox[{"118621580", " ", 
               SuperscriptBox["\[Mu]", "10"]}], "+", 
              RowBox[{"5490870", " ", 
               SuperscriptBox["\[Mu]", "12"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "7"], " ", 
            RowBox[{"(", 
             RowBox[{"489776", "-", 
              RowBox[{"48214991", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"488112504", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"1257206119", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"1165705956", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "-", 
              RowBox[{"445006569", " ", 
               SuperscriptBox["\[Mu]", "10"]}], "+", 
              RowBox[{"68203156", " ", 
               SuperscriptBox["\[Mu]", "12"]}], "-", 
              RowBox[{"3137640", " ", 
               SuperscriptBox["\[Mu]", "14"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "8"], " ", 
            RowBox[{"(", 
             RowBox[{"3468057", "-", 
              RowBox[{"145045307", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"898669149", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"1587244443", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"1038650775", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "-", 
              RowBox[{"270305175", " ", 
               SuperscriptBox["\[Mu]", "10"]}], "+", 
              RowBox[{"24762024", " ", 
               SuperscriptBox["\[Mu]", "12"]}], "-", 
              RowBox[{"404250", " ", 
               SuperscriptBox["\[Mu]", "14"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "3"], " ", 
            SuperscriptBox["\[Mu]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2400"}], "+", 
              RowBox[{"1427544", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "-", 
              RowBox[{"30209217", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "+", 
              RowBox[{"120833921", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "-", 
              RowBox[{"171411373", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "+", 
              RowBox[{"109661368", " ", 
               SuperscriptBox["\[Mu]", "10"]}], "-", 
              RowBox[{"34178555", " ", 
               SuperscriptBox["\[Mu]", "12"]}], "+", 
              RowBox[{"4976503", " ", 
               SuperscriptBox["\[Mu]", "14"]}], "-", 
              RowBox[{"261470", " ", 
               SuperscriptBox["\[Mu]", "16"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Mu]", "6"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "27628"}], "+", 
              RowBox[{"473297", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "-", 
              RowBox[{"1706284", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "+", 
              RowBox[{"2517321", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "-", 
              RowBox[{"1890876", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "+", 
              RowBox[{"791025", " ", 
               SuperscriptBox["\[Mu]", "10"]}], "-", 
              RowBox[{"187282", " ", 
               SuperscriptBox["\[Mu]", "12"]}], "+", 
              RowBox[{"23546", " ", 
               SuperscriptBox["\[Mu]", "14"]}], "-", 
              RowBox[{"1225", " ", 
               SuperscriptBox["\[Mu]", "16"]}]}], ")"}]}], "+", 
           RowBox[{"\[Delta]", " ", 
            SuperscriptBox["\[Mu]", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "768"}], "-", 
              RowBox[{"495008", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"5254406", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"14088618", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"15949815", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "-", 
              RowBox[{"9088992", " ", 
               SuperscriptBox["\[Mu]", "10"]}], "+", 
              RowBox[{"2750994", " ", 
               SuperscriptBox["\[Mu]", "12"]}], "-", 
              RowBox[{"423446", " ", 
               SuperscriptBox["\[Mu]", "14"]}], "+", 
              RowBox[{"26147", " ", 
               SuperscriptBox["\[Mu]", "16"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "6"], " ", 
            RowBox[{"(", 
             RowBox[{"27832", "-", 
              RowBox[{"10939586", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"199116349", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"768794726", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"1004748420", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "-", 
              RowBox[{"543679542", " ", 
               SuperscriptBox["\[Mu]", "10"]}], "+", 
              RowBox[{"127169861", " ", 
               SuperscriptBox["\[Mu]", "12"]}], "-", 
              RowBox[{"11318676", " ", 
               SuperscriptBox["\[Mu]", "14"]}], "+", 
              RowBox[{"202125", " ", 
               SuperscriptBox["\[Mu]", "16"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "5"], " ", 
            RowBox[{"(", 
             RowBox[{"1008", "-", 
              RowBox[{"1521912", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"58768965", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"357496434", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"662533838", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "-", 
              RowBox[{"498007755", " ", 
               SuperscriptBox["\[Mu]", "10"]}], "+", 
              RowBox[{"168116760", " ", 
               SuperscriptBox["\[Mu]", "12"]}], "-", 
              RowBox[{"24567968", " ", 
               SuperscriptBox["\[Mu]", "14"]}], "+", 
              RowBox[{"1176615", " ", 
               SuperscriptBox["\[Mu]", "16"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"528", "-", 
              RowBox[{"105996", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"11790498", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"123210549", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"329798699", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "-", 
              RowBox[{"340943919", " ", 
               SuperscriptBox["\[Mu]", "10"]}], "+", 
              RowBox[{"160302953", " ", 
               SuperscriptBox["\[Mu]", "12"]}], "-", 
              RowBox[{"35177159", " ", 
               SuperscriptBox["\[Mu]", "14"]}], "+", 
              RowBox[{"3182859", " ", 
               SuperscriptBox["\[Mu]", "16"]}], "-", 
              RowBox[{"67375", " ", 
               SuperscriptBox["\[Mu]", "18"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "2"], " ", 
            SuperscriptBox["\[Mu]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"432", "+", 
              RowBox[{"72672", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "-", 
              RowBox[{"4936266", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "+", 
              RowBox[{"31199855", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "-", 
              RowBox[{"60893481", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "+", 
              RowBox[{"52184094", " ", 
               SuperscriptBox["\[Mu]", "10"]}], "-", 
              RowBox[{"22290546", " ", 
               SuperscriptBox["\[Mu]", "12"]}], "+", 
              RowBox[{"4814355", " ", 
               SuperscriptBox["\[Mu]", "14"]}], "-", 
              RowBox[{"471381", " ", 
               SuperscriptBox["\[Mu]", "16"]}], "+", 
              RowBox[{"13475", " ", 
               SuperscriptBox["\[Mu]", "18"]}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{
           SuperscriptBox["\[Mu]", "4"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["\[Delta]", "2"], "-", 
              SuperscriptBox["\[Mu]", "2"]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "-", 
             RowBox[{"4", " ", "\[Delta]"}], "-", 
             SuperscriptBox["\[Delta]", "2"], "+", 
             SuperscriptBox["\[Mu]", "2"]}], ")"}]}]], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"5544", " ", 
            SuperscriptBox["\[Delta]", "21"]}], "+", 
           RowBox[{"264", " ", 
            SuperscriptBox["\[Delta]", "22"]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "19"], " ", 
            RowBox[{"(", 
             RowBox[{"330448", "-", 
              RowBox[{"55440", " ", 
               SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "-", 
           RowBox[{"8", " ", 
            SuperscriptBox["\[Delta]", "20"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "6794"}], "+", 
              RowBox[{"363", " ", 
               SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "18"], " ", 
            RowBox[{"(", 
             RowBox[{"1395672", "-", 
              RowBox[{"495113", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"14520", " ", 
               SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "17"], " ", 
            RowBox[{"(", 
             RowBox[{"4346424", "-", 
              RowBox[{"2748439", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"249480", " ", 
               SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "15"], " ", 
            RowBox[{"(", 
             RowBox[{"19171776", "-", 
              RowBox[{"30359999", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"10091384", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"665280", " ", 
               SuperscriptBox["\[Mu]", "6"]}]}], ")"}]}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["\[Delta]", "16"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3445312"}], "+", 
              RowBox[{"3541681", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "-", 
              RowBox[{"670059", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "+", 
              RowBox[{"14520", " ", 
               SuperscriptBox["\[Mu]", "6"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "14"], " ", 
            RowBox[{"(", 
             RowBox[{"28079480", "-", 
              RowBox[{"66388354", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"35348986", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"4779588", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"87120", " ", 
               SuperscriptBox["\[Mu]", "8"]}]}], ")"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Delta]", "13"], " ", 
            RowBox[{"(", 
             RowBox[{"16325452", "-", 
              RowBox[{"56711850", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"45820223", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"10720514", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"582120", " ", 
               SuperscriptBox["\[Mu]", "8"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "11"], " ", 
            RowBox[{"(", 
             RowBox[{"21907600", "-", 
              RowBox[{"164102136", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"281773000", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"155682441", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"29003240", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "-", 
              RowBox[{"1397088", " ", 
               SuperscriptBox["\[Mu]", "10"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "12"], " ", 
            RowBox[{"(", 
             RowBox[{"30126096", "-", 
              RowBox[{"153142932", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"181872263", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"67178146", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"7347732", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "-", 
              RowBox[{"121968", " ", 
               SuperscriptBox["\[Mu]", "10"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "10"], " ", 
            RowBox[{"(", 
             RowBox[{"12376936", "-", 
              RowBox[{"139250961", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"344213488", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"275531022", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"79887906", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "-", 
              RowBox[{"7597422", " ", 
               SuperscriptBox["\[Mu]", "10"]}], "+", 
              RowBox[{"121968", " ", 
               SuperscriptBox["\[Mu]", "12"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "9"], " ", 
            RowBox[{"(", 
             RowBox[{"5296776", "-", 
              RowBox[{"92734823", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"332420376", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"378966590", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"162155800", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "-", 
              RowBox[{"25844938", " ", 
               SuperscriptBox["\[Mu]", "10"]}], "+", 
              RowBox[{"1164240", " ", 
               SuperscriptBox["\[Mu]", "12"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "7"], " ", 
            RowBox[{"(", 
             RowBox[{"339936", "-", 
              RowBox[{"18323967", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"149675412", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"344284097", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"295598200", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "-", 
              RowBox[{"105407489", " ", 
               SuperscriptBox["\[Mu]", "10"]}], "+", 
              RowBox[{"15124424", " ", 
               SuperscriptBox["\[Mu]", "12"]}], "-", 
              RowBox[{"665280", " ", 
               SuperscriptBox["\[Mu]", "14"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "8"], " ", 
            RowBox[{"(", 
             RowBox[{"1643232", "-", 
              RowBox[{"47632891", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"252770889", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"408185262", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"249648035", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "-", 
              RowBox[{"61083512", " ", 
               SuperscriptBox["\[Mu]", "10"]}], "+", 
              RowBox[{"5314638", " ", 
               SuperscriptBox["\[Mu]", "12"]}], "-", 
              RowBox[{"87120", " ", 
               SuperscriptBox["\[Mu]", "14"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "3"], " ", 
            SuperscriptBox["\[Mu]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "960"}], "+", 
              RowBox[{"794216", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "-", 
              RowBox[{"11437047", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "+", 
              RowBox[{"39117640", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "-", 
              RowBox[{"51032845", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "+", 
              RowBox[{"30500240", " ", 
               SuperscriptBox["\[Mu]", "10"]}], "-", 
              RowBox[{"8813591", " ", 
               SuperscriptBox["\[Mu]", "12"]}], "+", 
              RowBox[{"1169288", " ", 
               SuperscriptBox["\[Mu]", "14"]}], "-", 
              RowBox[{"55440", " ", 
               SuperscriptBox["\[Mu]", "16"]}]}], ")"}]}], "+", 
           RowBox[{"\[Delta]", " ", 
            SuperscriptBox["\[Mu]", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"808", "-", 
              RowBox[{"222786", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"1858400", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"4591599", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"4943354", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "-", 
              RowBox[{"2676070", " ", 
               SuperscriptBox["\[Mu]", "10"]}], "+", 
              RowBox[{"755356", " ", 
               SuperscriptBox["\[Mu]", "12"]}], "-", 
              RowBox[{"104855", " ", 
               SuperscriptBox["\[Mu]", "14"]}], "+", 
              RowBox[{"5544", " ", 
               SuperscriptBox["\[Mu]", "16"]}]}], ")"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Delta]", "6"], " ", 
            RowBox[{"(", 
             RowBox[{"19104", "-", 
              RowBox[{"2511484", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"33836041", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"112880602", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"135051914", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "-", 
              RowBox[{"67973603", " ", 
               SuperscriptBox["\[Mu]", "10"]}], "+", 
              RowBox[{"14784679", " ", 
               SuperscriptBox["\[Mu]", "12"]}], "-", 
              RowBox[{"1228026", " ", 
               SuperscriptBox["\[Mu]", "14"]}], "+", 
              RowBox[{"21780", " ", 
               SuperscriptBox["\[Mu]", "16"]}]}], ")"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Delta]", "5"], " ", 
            RowBox[{"(", 
             RowBox[{"256", "-", 
              RowBox[{"447383", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"11312339", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"56686455", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"94702222", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "-", 
              RowBox[{"65988428", " ", 
               SuperscriptBox["\[Mu]", "10"]}], "+", 
              RowBox[{"20682747", " ", 
               SuperscriptBox["\[Mu]", "12"]}], "-", 
              RowBox[{"2789762", " ", 
               SuperscriptBox["\[Mu]", "14"]}], "+", 
              RowBox[{"124740", " ", 
               SuperscriptBox["\[Mu]", "16"]}]}], ")"}]}], "-", 
           RowBox[{
            SuperscriptBox["\[Mu]", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"168", "+", 
              RowBox[{"10702", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "-", 
              RowBox[{"163561", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "+", 
              RowBox[{"564685", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "-", 
              RowBox[{"810864", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "+", 
              RowBox[{"591850", " ", 
               SuperscriptBox["\[Mu]", "10"]}], "-", 
              RowBox[{"237257", " ", 
               SuperscriptBox["\[Mu]", "12"]}], "+", 
              RowBox[{"52501", " ", 
               SuperscriptBox["\[Mu]", "14"]}], "-", 
              RowBox[{"5945", " ", 
               SuperscriptBox["\[Mu]", "16"]}], "+", 
              RowBox[{"264", " ", 
               SuperscriptBox["\[Mu]", "18"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "2"], " ", 
            SuperscriptBox["\[Mu]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"264", "+", 
              RowBox[{"61348", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "-", 
              RowBox[{"2065926", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "+", 
              RowBox[{"10672574", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "-", 
              RowBox[{"19088265", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "+", 
              RowBox[{"15383140", " ", 
               SuperscriptBox["\[Mu]", "10"]}], "-", 
              RowBox[{"6155818", " ", 
               SuperscriptBox["\[Mu]", "12"]}], "+", 
              RowBox[{"1222846", " ", 
               SuperscriptBox["\[Mu]", "14"]}], "-", 
              RowBox[{"107857", " ", 
               SuperscriptBox["\[Mu]", "16"]}], "+", 
              RowBox[{"2904", " ", 
               SuperscriptBox["\[Mu]", "18"]}]}], ")"}]}], "-", 
           RowBox[{
            SuperscriptBox["\[Delta]", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"256", "+", 
              RowBox[{"83334", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "-", 
              RowBox[{"5306101", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "+", 
              RowBox[{"42516256", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "-", 
              RowBox[{"100392581", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "+", 
              RowBox[{"95859892", " ", 
               SuperscriptBox["\[Mu]", "10"]}], "-", 
              RowBox[{"41928909", " ", 
               SuperscriptBox["\[Mu]", "12"]}], "+", 
              RowBox[{"8485566", " ", 
               SuperscriptBox["\[Mu]", "14"]}], "-", 
              RowBox[{"703188", " ", 
               SuperscriptBox["\[Mu]", "16"]}], "+", 
              RowBox[{"14520", " ", 
               SuperscriptBox["\[Mu]", "18"]}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "\[Delta]"}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["\[Delta]", "2"], "-", 
              SuperscriptBox["\[Mu]", "2"]}], ")"}], "3"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"4", "+", 
              RowBox[{"4", " ", "\[Delta]"}], "+", 
              SuperscriptBox["\[Delta]", "2"], "-", 
              SuperscriptBox["\[Mu]", "2"]}], ")"}], "2"]}]], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"26147", " ", 
            SuperscriptBox["\[Delta]", "21"]}], "+", 
           RowBox[{"1225", " ", 
            SuperscriptBox["\[Delta]", "22"]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "19"], " ", 
            RowBox[{"(", 
             RowBox[{"1549650", "-", 
              RowBox[{"261470", " ", 
               SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "20"], " ", 
            RowBox[{"(", 
             RowBox[{"257529", "-", 
              RowBox[{"13475", " ", 
               SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "18"], " ", 
            RowBox[{"(", 
             RowBox[{"6354501", "-", 
              RowBox[{"2339369", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"67375", " ", 
               SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "17"], " ", 
            RowBox[{"(", 
             RowBox[{"18738516", "-", 
              RowBox[{"12781361", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"1176615", " ", 
               SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "15"], " ", 
            RowBox[{"(", 
             RowBox[{"66225001", "-", 
              RowBox[{"127475537", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"46463488", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"3137640", " ", 
               SuperscriptBox["\[Mu]", "6"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "16"], " ", 
            RowBox[{"(", 
             RowBox[{"40814288", "-", 
              RowBox[{"47585894", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"9465516", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"202125", " ", 
               SuperscriptBox["\[Mu]", "6"]}]}], ")"}]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["\[Delta]", "14"], " ", 
            RowBox[{"(", 
             RowBox[{"26431364", "-", 
              RowBox[{"84197484", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"51776529", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"7470108", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"134750", " ", 
               SuperscriptBox["\[Mu]", "8"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "13"], " ", 
            RowBox[{"(", 
             RowBox[{"67427947", "-", 
              RowBox[{"373911312", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"373545018", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"97536908", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"5490870", " ", 
               SuperscriptBox["\[Mu]", "8"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "11"], " ", 
            RowBox[{"(", 
             RowBox[{"6099540", "-", 
              RowBox[{"323738408", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"884766798", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"613640727", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"129988516", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "-", 
              RowBox[{"6589044", " ", 
               SuperscriptBox["\[Mu]", "10"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "12"], " ", 
            RowBox[{"(", 
             RowBox[{"36197957", "-", 
              RowBox[{"410607483", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"664687491", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"288680161", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"34263726", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "-", 
              RowBox[{"565950", " ", 
               SuperscriptBox["\[Mu]", "10"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "10"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "7821615"}], "-", 
              RowBox[{"166068149", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"876694449", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"963617692", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"334302577", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "-", 
              RowBox[{"35171262", " ", 
               SuperscriptBox["\[Mu]", "10"]}], "+", 
              RowBox[{"565950", " ", 
               SuperscriptBox["\[Mu]", "12"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "9"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "7551663"}], "-", 
              RowBox[{"34198589", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"629174122", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"1130566364", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"614976040", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "-", 
              RowBox[{"113671670", " ", 
               SuperscriptBox["\[Mu]", "10"]}], "+", 
              RowBox[{"5490870", " ", 
               SuperscriptBox["\[Mu]", "12"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "7"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "714454"}], "+", 
              RowBox[{"22954639", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"69751716", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"627545209", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"834948681", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "-", 
              RowBox[{"382110351", " ", 
               SuperscriptBox["\[Mu]", "10"]}], "+", 
              RowBox[{"64903216", " ", 
               SuperscriptBox["\[Mu]", "12"]}], "-", 
              RowBox[{"3137640", " ", 
               SuperscriptBox["\[Mu]", "14"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "8"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3232647"}], "+", 
              RowBox[{"22033408", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"301881579", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"987509019", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"831511755", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "-", 
              RowBox[{"247500561", " ", 
               SuperscriptBox["\[Mu]", "10"]}], "+", 
              RowBox[{"24355044", " ", 
               SuperscriptBox["\[Mu]", "12"]}], "-", 
              RowBox[{"404250", " ", 
               SuperscriptBox["\[Mu]", "14"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "6"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "64826"}], "+", 
              RowBox[{"9654436", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "-", 
              RowBox[{"19168235", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"272368760", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"620136759", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "-", 
              RowBox[{"428484228", " ", 
               SuperscriptBox["\[Mu]", "10"]}], "+", 
              RowBox[{"115076129", " ", 
               SuperscriptBox["\[Mu]", "12"]}], "-", 
              RowBox[{"11086116", " ", 
               SuperscriptBox["\[Mu]", "14"]}], "+", 
              RowBox[{"202125", " ", 
               SuperscriptBox["\[Mu]", "16"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "5"], " ", 
            RowBox[{"(", 
             RowBox[{"564", "+", 
              RowBox[{"2044056", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "-", 
              RowBox[{"23842749", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"65251428", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"333540152", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "-", 
              RowBox[{"351171180", " ", 
               SuperscriptBox["\[Mu]", "10"]}], "+", 
              RowBox[{"142014642", " ", 
               SuperscriptBox["\[Mu]", "12"]}], "-", 
              RowBox[{"23153708", " ", 
               SuperscriptBox["\[Mu]", "14"]}], "+", 
              RowBox[{"1176615", " ", 
               SuperscriptBox["\[Mu]", "16"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "3"], " ", 
            RowBox[{"(", 
             RowBox[{"528", "-", 
              RowBox[{"23136", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "-", 
              RowBox[{"2199702", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "+", 
              RowBox[{"8909697", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"27576068", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "-", 
              RowBox[{"87016807", " ", 
               SuperscriptBox["\[Mu]", "10"]}], "+", 
              RowBox[{"75820648", " ", 
               SuperscriptBox["\[Mu]", "12"]}], "-", 
              RowBox[{"28248233", " ", 
               SuperscriptBox["\[Mu]", "14"]}], "+", 
              RowBox[{"4622938", " ", 
               SuperscriptBox["\[Mu]", "16"]}], "-", 
              RowBox[{"261470", " ", 
               SuperscriptBox["\[Mu]", "18"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"1272", "+", 
              RowBox[{"130206", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "-", 
              RowBox[{"9882570", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "+", 
              RowBox[{"3254967", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"123450989", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "-", 
              RowBox[{"208364340", " ", 
               SuperscriptBox["\[Mu]", "10"]}], "+", 
              RowBox[{"123888137", " ", 
               SuperscriptBox["\[Mu]", "12"]}], "-", 
              RowBox[{"31326707", " ", 
               SuperscriptBox["\[Mu]", "14"]}], "+", 
              RowBox[{"3095649", " ", 
               SuperscriptBox["\[Mu]", "16"]}], "-", 
              RowBox[{"67375", " ", 
               SuperscriptBox["\[Mu]", "18"]}]}], ")"}]}], "-", 
           RowBox[{
            SuperscriptBox["\[Mu]", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"552", "-", 
              RowBox[{"54050", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"133807", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "+", 
              RowBox[{"308371", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "-", 
              RowBox[{"1067067", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "+", 
              RowBox[{"1112946", " ", 
               SuperscriptBox["\[Mu]", "10"]}], "-", 
              RowBox[{"566937", " ", 
               SuperscriptBox["\[Mu]", "12"]}], "+", 
              RowBox[{"154357", " ", 
               SuperscriptBox["\[Mu]", "14"]}], "-", 
              RowBox[{"21608", " ", 
               SuperscriptBox["\[Mu]", "16"]}], "+", 
              RowBox[{"1225", " ", 
               SuperscriptBox["\[Mu]", "18"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "2"], " ", 
            SuperscriptBox["\[Mu]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1920"}], "-", 
              RowBox[{"252150", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"3337548", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "+", 
              RowBox[{"1955366", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "-", 
              RowBox[{"24160683", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "+", 
              RowBox[{"31468488", " ", 
               SuperscriptBox["\[Mu]", "10"]}], "-", 
              RowBox[{"16774236", " ", 
               SuperscriptBox["\[Mu]", "12"]}], "+", 
              RowBox[{"4184886", " ", 
               SuperscriptBox["\[Mu]", "14"]}], "-", 
              RowBox[{"452001", " ", 
               SuperscriptBox["\[Mu]", "16"]}], "+", 
              RowBox[{"13475", " ", 
               SuperscriptBox["\[Mu]", "18"]}]}], ")"}]}], "+", 
           RowBox[{"\[Delta]", " ", 
            SuperscriptBox["\[Mu]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"432", "-", 
              RowBox[{"12708", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"626500", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"629524", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "-", 
              RowBox[{"3985227", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "+", 
              RowBox[{"8158203", " ", 
               SuperscriptBox["\[Mu]", "10"]}], "-", 
              RowBox[{"6112272", " ", 
               SuperscriptBox["\[Mu]", "12"]}], "+", 
              RowBox[{"2200632", " ", 
               SuperscriptBox["\[Mu]", "14"]}], "-", 
              RowBox[{"384161", " ", 
               SuperscriptBox["\[Mu]", "16"]}], "+", 
              RowBox[{"26147", " ", 
               SuperscriptBox["\[Mu]", "18"]}]}], ")"}]}]}], ")"}]}], "-", 
        RowBox[{
         FractionBox["1", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "\[Delta]"}], ")"}], "4"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["\[Delta]", "2"], "-", 
              SuperscriptBox["\[Mu]", "2"]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{"4", "+", 
             RowBox[{"4", " ", "\[Delta]"}], "+", 
             SuperscriptBox["\[Delta]", "2"], "-", 
             SuperscriptBox["\[Mu]", "2"]}], ")"}]}]], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "5544"}], " ", 
            SuperscriptBox["\[Delta]", "21"]}], "-", 
           RowBox[{"264", " ", 
            SuperscriptBox["\[Delta]", "22"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["\[Delta]", "20"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "17621"}], "+", 
              RowBox[{"968", " ", 
               SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "+", 
           RowBox[{"35", " ", 
            SuperscriptBox["\[Delta]", "19"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "8621"}], "+", 
              RowBox[{"1584", " ", 
               SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "17"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2939827"}], "+", 
              RowBox[{"2490022", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "-", 
              RowBox[{"249480", " ", 
               SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "18"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1139279"}], "+", 
              RowBox[{"480223", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "-", 
              RowBox[{"14520", " ", 
               SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "16"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "5032888"}], "+", 
              RowBox[{"8550813", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "-", 
              RowBox[{"1943172", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "+", 
              RowBox[{"43560", " ", 
               SuperscriptBox["\[Mu]", "6"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "15"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4615144"}], "+", 
              RowBox[{"20144305", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "-", 
              RowBox[{"9057716", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "+", 
              RowBox[{"665280", " ", 
               SuperscriptBox["\[Mu]", "6"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "13"], " ", 
            RowBox[{"(", 
             RowBox[{"14910120", "+", 
              RowBox[{"28583373", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "-", 
              RowBox[{"59515304", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "+", 
              RowBox[{"19029136", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "-", 
              RowBox[{"1164240", " ", 
               SuperscriptBox["\[Mu]", "8"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "14"], " ", 
            RowBox[{"(", 
             RowBox[{"1980284", "+", 
              RowBox[{"31860396", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "-", 
              RowBox[{"27985294", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "+", 
              RowBox[{"4600908", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "-", 
              RowBox[{"87120", " ", 
               SuperscriptBox["\[Mu]", "8"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "12"], " ", 
            RowBox[{"(", 
             RowBox[{"28016233", "-", 
              RowBox[{"3429192", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "-", 
              RowBox[{"85924518", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "+", 
              RowBox[{"52173730", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "-", 
              RowBox[{"7035042", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "+", 
              RowBox[{"121968", " ", 
               SuperscriptBox["\[Mu]", "10"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "11"], " ", 
            RowBox[{"(", 
             RowBox[{"33017721", "-", 
              RowBox[{"56903668", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "-", 
              RowBox[{"74070052", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "+", 
              RowBox[{"98691731", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "-", 
              RowBox[{"25385402", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "+", 
              RowBox[{"1397088", " ", 
               SuperscriptBox["\[Mu]", "10"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "9"], " ", 
            RowBox[{"(", 
             RowBox[{"16384333", "-", 
              RowBox[{"109287878", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"82474754", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "+", 
              RowBox[{"103574635", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "-", 
              RowBox[{"99991880", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "+", 
              RowBox[{"22227100", " ", 
               SuperscriptBox["\[Mu]", "10"]}], "-", 
              RowBox[{"1164240", " ", 
               SuperscriptBox["\[Mu]", "12"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "10"], " ", 
            RowBox[{"(", 
             RowBox[{"27395321", "-", 
              RowBox[{"101334957", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "-", 
              RowBox[{"7774550", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "+", 
              RowBox[{"127960982", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "-", 
              RowBox[{"60647580", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "+", 
              RowBox[{"7222194", " ", 
               SuperscriptBox["\[Mu]", "10"]}], "-", 
              RowBox[{"121968", " ", 
               SuperscriptBox["\[Mu]", "12"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "8"], " ", 
            RowBox[{"(", 
             RowBox[{"6970862", "-", 
              RowBox[{"82215803", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"139575150", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "+", 
              RowBox[{"26493918", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "-", 
              RowBox[{"113748840", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "+", 
              RowBox[{"45109484", " ", 
               SuperscriptBox["\[Mu]", "10"]}], "-", 
              RowBox[{"5001948", " ", 
               SuperscriptBox["\[Mu]", "12"]}], "+", 
              RowBox[{"87120", " ", 
               SuperscriptBox["\[Mu]", "14"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "7"], " ", 
            RowBox[{"(", 
             RowBox[{"2016446", "-", 
              RowBox[{"44481975", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"134513238", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"54524835", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "-", 
              RowBox[{"83735440", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "+", 
              RowBox[{"62935927", " ", 
               SuperscriptBox["\[Mu]", "10"]}], "-", 
              RowBox[{"12712532", " ", 
               SuperscriptBox["\[Mu]", "12"]}], "+", 
              RowBox[{"665280", " ", 
               SuperscriptBox["\[Mu]", "14"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "5"], " ", 
            RowBox[{"(", 
             RowBox[{"32102", "-", 
              RowBox[{"4549983", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"41293694", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"74307167", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"14294252", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "+", 
              RowBox[{"38626459", " ", 
               SuperscriptBox["\[Mu]", "10"]}], "-", 
              RowBox[{"23759500", " ", 
               SuperscriptBox["\[Mu]", "12"]}], "+", 
              RowBox[{"4545856", " ", 
               SuperscriptBox["\[Mu]", "14"]}], "-", 
              RowBox[{"249480", " ", 
               SuperscriptBox["\[Mu]", "16"]}]}], ")"}]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Delta]", "6"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "180145"}], "+", 
              RowBox[{"8583445", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "-", 
              RowBox[{"44263712", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "+", 
              RowBox[{"44810010", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"14188546", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "-", 
              RowBox[{"30301884", " ", 
               SuperscriptBox["\[Mu]", "10"]}], "+", 
              RowBox[{"10548769", " ", 
               SuperscriptBox["\[Mu]", "12"]}], "-", 
              RowBox[{"1138686", " ", 
               SuperscriptBox["\[Mu]", "14"]}], "+", 
              RowBox[{"21780", " ", 
               SuperscriptBox["\[Mu]", "16"]}]}], ")"}]}], "+", 
           RowBox[{"\[Delta]", " ", 
            SuperscriptBox["\[Mu]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"72", "+", 
              RowBox[{"29890", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "-", 
              RowBox[{"515199", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "+", 
              RowBox[{"1475899", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "-", 
              RowBox[{"1080045", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "-", 
              RowBox[{"395228", " ", 
               SuperscriptBox["\[Mu]", "10"]}], "+", 
              RowBox[{"825277", " ", 
               SuperscriptBox["\[Mu]", "12"]}], "-", 
              RowBox[{"385841", " ", 
               SuperscriptBox["\[Mu]", "14"]}], "+", 
              RowBox[{"76142", " ", 
               SuperscriptBox["\[Mu]", "16"]}], "-", 
              RowBox[{"5544", " ", 
               SuperscriptBox["\[Mu]", "18"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Mu]", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"560", "-", 
              RowBox[{"34538", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"151696", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"173165", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "-", 
              RowBox[{"6962", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "+", 
              RowBox[{"130298", " ", 
               SuperscriptBox["\[Mu]", "10"]}], "-", 
              RowBox[{"93252", " ", 
               SuperscriptBox["\[Mu]", "12"]}], "+", 
              RowBox[{"29415", " ", 
               SuperscriptBox["\[Mu]", "14"]}], "-", 
              RowBox[{"4456", " ", 
               SuperscriptBox["\[Mu]", "16"]}], "+", 
              RowBox[{"264", " ", 
               SuperscriptBox["\[Mu]", "18"]}]}], ")"}]}], "-", 
           RowBox[{
            SuperscriptBox["\[Delta]", "2"], " ", 
            SuperscriptBox["\[Mu]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1624", "-", 
              RowBox[{"416162", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"3548426", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"6612259", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"2397123", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "+", 
              RowBox[{"2788850", " ", 
               SuperscriptBox["\[Mu]", "10"]}], "-", 
              RowBox[{"2582118", " ", 
               SuperscriptBox["\[Mu]", "12"]}], "+", 
              RowBox[{"781765", " ", 
               SuperscriptBox["\[Mu]", "14"]}], "-", 
              RowBox[{"92967", " ", 
               SuperscriptBox["\[Mu]", "16"]}], "+", 
              RowBox[{"2904", " ", 
               SuperscriptBox["\[Mu]", "18"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"864", "-", 
              RowBox[{"764034", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"13549918", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"40155116", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"25767679", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "+", 
              RowBox[{"13765184", " ", 
               SuperscriptBox["\[Mu]", "10"]}], "-", 
              RowBox[{"18207766", " ", 
               SuperscriptBox["\[Mu]", "12"]}], "+", 
              RowBox[{"5788014", " ", 
               SuperscriptBox["\[Mu]", "14"]}], "-", 
              RowBox[{"636183", " ", 
               SuperscriptBox["\[Mu]", "16"]}], "+", 
              RowBox[{"14520", " ", 
               SuperscriptBox["\[Mu]", "18"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "3"], " ", 
            RowBox[{"(", 
             RowBox[{"88", "-", 
              RowBox[{"67872", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"3008136", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"14698551", " ", 
               SuperscriptBox["\[Mu]", "6"]}], "+", 
              RowBox[{"17142811", " ", 
               SuperscriptBox["\[Mu]", "8"]}], "+", 
              RowBox[{"144605", " ", 
               SuperscriptBox["\[Mu]", "10"]}], "-", 
              RowBox[{"9189108", " ", 
               SuperscriptBox["\[Mu]", "12"]}], "+", 
              RowBox[{"4820389", " ", 
               SuperscriptBox["\[Mu]", "14"]}], "-", 
              RowBox[{"910871", " ", 
               SuperscriptBox["\[Mu]", "16"]}], "+", 
              RowBox[{"55440", " ", 
               SuperscriptBox["\[Mu]", "18"]}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"6", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2064", " ", 
              SuperscriptBox["\[Delta]", "19"]}], "+", 
             RowBox[{"110", " ", 
              SuperscriptBox["\[Delta]", "20"]}], "+", 
             RowBox[{
              SuperscriptBox["\[Delta]", "17"], " ", 
              RowBox[{"(", 
               RowBox[{"96276", "-", 
                RowBox[{"18576", " ", 
                 SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Delta]", "18"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "4492"}], "+", 
                RowBox[{"275", " ", 
                 SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "+", 
             RowBox[{"6", " ", 
              SuperscriptBox["\[Delta]", "16"], " ", 
              RowBox[{"(", 
               RowBox[{"59095", "-", 
                RowBox[{"24303", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"825", " ", 
                 SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Delta]", "15"], " ", 
              RowBox[{"(", 
               RowBox[{"947241", "-", 
                RowBox[{"705315", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"74304", " ", 
                 SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Delta]", "13"], " ", 
              RowBox[{"(", 
               RowBox[{"2814044", "-", 
                RowBox[{"5653656", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"2241477", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "-", 
                RowBox[{"173376", " ", 
                 SuperscriptBox["\[Mu]", "6"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Delta]", "14"], " ", 
              RowBox[{"(", 
               RowBox[{"1884187", "-", 
                RowBox[{"2345187", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"519696", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "-", 
                RowBox[{"13200", " ", 
                 SuperscriptBox["\[Mu]", "6"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Delta]", "12"], " ", 
              RowBox[{"(", 
               RowBox[{"3137712", "-", 
                RowBox[{"10146469", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"6640242", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "-", 
                RowBox[{"1064280", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "+", 
                RowBox[{"23100", " ", 
                 SuperscriptBox["\[Mu]", "8"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Delta]", "11"], " ", 
              RowBox[{"(", 
               RowBox[{"2560760", "-", 
                RowBox[{"13694034", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"14235255", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "-", 
                RowBox[{"4028703", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "+", 
                RowBox[{"260064", " ", 
                 SuperscriptBox["\[Mu]", "8"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Delta]", "9"], " ", 
              RowBox[{"(", 
               RowBox[{"556916", "-", 
                RowBox[{"10375744", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"27114672", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "-", 
                RowBox[{"19524870", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "+", 
                RowBox[{"4468065", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "-", 
                RowBox[{"260064", " ", 
                 SuperscriptBox["\[Mu]", "10"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Delta]", "10"], " ", 
              RowBox[{"(", 
               RowBox[{"1472432", "-", 
                RowBox[{"13865930", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"22670151", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "-", 
                RowBox[{"10448445", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "+", 
                RowBox[{"1373904", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "-", 
                RowBox[{"27720", " ", 
                 SuperscriptBox["\[Mu]", "10"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Delta]", "8"], " ", 
              RowBox[{"(", 
               RowBox[{"121112", "-", 
                RowBox[{"5554712", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"24351214", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "-", 
                RowBox[{"26952887", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "+", 
                RowBox[{"9900240", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "-", 
                RowBox[{"1151388", " ", 
                 SuperscriptBox["\[Mu]", "10"]}], "+", 
                RowBox[{"23100", " ", 
                 SuperscriptBox["\[Mu]", "12"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Delta]", "7"], " ", 
              RowBox[{"(", 
               RowBox[{"10542", "-", 
                RowBox[{"1998406", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"16242254", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "-", 
                RowBox[{"27765730", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "+", 
                RowBox[{"15666615", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "-", 
                RowBox[{"3120201", " ", 
                 SuperscriptBox["\[Mu]", "10"]}], "+", 
                RowBox[{"173376", " ", 
                 SuperscriptBox["\[Mu]", "12"]}]}], ")"}]}], "-", 
             RowBox[{
              SuperscriptBox["\[Delta]", "6"], " ", 
              RowBox[{"(", 
               RowBox[{"470", "+", 
                RowBox[{"427182", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "-", 
                RowBox[{"7846090", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "+", 
                RowBox[{"21335786", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "-", 
                RowBox[{"18092873", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "+", 
                RowBox[{"5695725", " ", 
                 SuperscriptBox["\[Mu]", "10"]}], "-", 
                RowBox[{"619248", " ", 
                 SuperscriptBox["\[Mu]", "12"]}], "+", 
                RowBox[{"13200", " ", 
                 SuperscriptBox["\[Mu]", "14"]}]}], ")"}]}], "-", 
             RowBox[{
              SuperscriptBox["\[Delta]", "5"], " ", 
              RowBox[{"(", 
               RowBox[{"148", "+", 
                RowBox[{"47200", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "-", 
                RowBox[{"2607194", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "+", 
                RowBox[{"12109840", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "-", 
                RowBox[{"15338838", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "+", 
                RowBox[{"7290396", " ", 
                 SuperscriptBox["\[Mu]", "10"]}], "-", 
                RowBox[{"1332975", " ", 
                 SuperscriptBox["\[Mu]", "12"]}], "+", 
                RowBox[{"74304", " ", 
                 SuperscriptBox["\[Mu]", "14"]}]}], ")"}]}], "+", 
             RowBox[{"\[Delta]", " ", 
              SuperscriptBox["\[Mu]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"144", "-", 
                RowBox[{"3980", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "-", 
                RowBox[{"38116", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "+", 
                RowBox[{"250098", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "-", 
                RowBox[{"513620", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "+", 
                RowBox[{"445478", " ", 
                 SuperscriptBox["\[Mu]", "10"]}], "-", 
                RowBox[{"175590", " ", 
                 SuperscriptBox["\[Mu]", "12"]}], "+", 
                RowBox[{"31383", " ", 
                 SuperscriptBox["\[Mu]", "14"]}], "-", 
                RowBox[{"2064", " ", 
                 SuperscriptBox["\[Mu]", "16"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Mu]", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "184"}], "-", 
                RowBox[{"3190", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"25448", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "-", 
                RowBox[{"75370", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "+", 
                RowBox[{"93350", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "-", 
                RowBox[{"53233", " ", 
                 SuperscriptBox["\[Mu]", "10"]}], "+", 
                RowBox[{"15090", " ", 
                 SuperscriptBox["\[Mu]", "12"]}], "-", 
                RowBox[{"2074", " ", 
                 SuperscriptBox["\[Mu]", "14"]}], "+", 
                RowBox[{"110", " ", 
                 SuperscriptBox["\[Mu]", "16"]}]}], ")"}]}], "-", 
             RowBox[{
              SuperscriptBox["\[Delta]", "2"], " ", 
              SuperscriptBox["\[Mu]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"784", "+", 
                RowBox[{"17026", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"280190", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "-", 
                RowBox[{"1285190", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "+", 
                RowBox[{"1867000", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "-", 
                RowBox[{"1139077", " ", 
                 SuperscriptBox["\[Mu]", "10"]}], "+", 
                RowBox[{"308307", " ", 
                 SuperscriptBox["\[Mu]", "12"]}], "-", 
                RowBox[{"34560", " ", 
                 SuperscriptBox["\[Mu]", "14"]}], "+", 
                RowBox[{"1100", " ", 
                 SuperscriptBox["\[Mu]", "16"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Delta]", "4"], " ", 
              RowBox[{"(", 
               RowBox[{"248", "-", 
                RowBox[{"12514", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"523132", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "-", 
                RowBox[{"4976270", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "+", 
                RowBox[{"9486440", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "-", 
                RowBox[{"6633699", " ", 
                 SuperscriptBox["\[Mu]", "10"]}], "+", 
                RowBox[{"1887522", " ", 
                 SuperscriptBox["\[Mu]", "12"]}], "-", 
                RowBox[{"201816", " ", 
                 SuperscriptBox["\[Mu]", "14"]}], "+", 
                RowBox[{"4950", " ", 
                 SuperscriptBox["\[Mu]", "16"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Delta]", "3"], " ", 
              RowBox[{"(", 
               RowBox[{"176", "-", 
                RowBox[{"6912", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"26774", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "-", 
                RowBox[{"1431322", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "+", 
                RowBox[{"4196190", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "-", 
                RowBox[{"4253268", " ", 
                 SuperscriptBox["\[Mu]", "10"]}], "+", 
                RowBox[{"1795401", " ", 
                 SuperscriptBox["\[Mu]", "12"]}], "-", 
                RowBox[{"315957", " ", 
                 SuperscriptBox["\[Mu]", "14"]}], "+", 
                RowBox[{"18576", " ", 
                 SuperscriptBox["\[Mu]", "16"]}]}], ")"}]}]}], ")"}], " ", 
           RowBox[{"ArcTanh", "[", 
            FractionBox[
             RowBox[{
              RowBox[{"-", "2"}], "-", 
              RowBox[{"2", " ", "\[Delta]"}], "-", 
              SuperscriptBox["\[Delta]", "2"], "+", 
              SuperscriptBox["\[Mu]", "2"]}], 
             SqrtBox[
              RowBox[{
               RowBox[{"4", " ", 
                SuperscriptBox["\[Delta]", "3"]}], "+", 
               SuperscriptBox["\[Delta]", "4"], "-", 
               RowBox[{"4", " ", "\[Delta]", " ", 
                SuperscriptBox["\[Mu]", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["\[Mu]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "4"}], "+", 
                  SuperscriptBox["\[Mu]", "2"]}], ")"}]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["\[Delta]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", 
                  SuperscriptBox["\[Mu]", "2"]}], ")"}]}]}]]], "]"}]}], ")"}],
          "/", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["\[Delta]", "2"], "-", 
              SuperscriptBox["\[Mu]", "2"]}], ")"}], "3"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"4", "+", 
              RowBox[{"4", " ", "\[Delta]"}], "+", 
              SuperscriptBox["\[Delta]", "2"], "-", 
              SuperscriptBox["\[Mu]", "2"]}], ")"}], "2"], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["\[Delta]", "3"]}], "+", 
             SuperscriptBox["\[Delta]", "4"], "-", 
             RowBox[{"4", " ", "\[Delta]", " ", 
              SuperscriptBox["\[Mu]", "2"]}], "+", 
             RowBox[{
              SuperscriptBox["\[Mu]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "4"}], "+", 
                SuperscriptBox["\[Mu]", "2"]}], ")"}]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Delta]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", 
                SuperscriptBox["\[Mu]", "2"]}], ")"}]}]}]]}], ")"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"6", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2064", " ", 
              SuperscriptBox["\[Delta]", "19"]}], "+", 
             RowBox[{"110", " ", 
              SuperscriptBox["\[Delta]", "20"]}], "+", 
             RowBox[{
              SuperscriptBox["\[Delta]", "17"], " ", 
              RowBox[{"(", 
               RowBox[{"96276", "-", 
                RowBox[{"18576", " ", 
                 SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Delta]", "18"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "4492"}], "+", 
                RowBox[{"275", " ", 
                 SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "+", 
             RowBox[{"6", " ", 
              SuperscriptBox["\[Delta]", "16"], " ", 
              RowBox[{"(", 
               RowBox[{"59095", "-", 
                RowBox[{"24303", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"825", " ", 
                 SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Delta]", "15"], " ", 
              RowBox[{"(", 
               RowBox[{"947241", "-", 
                RowBox[{"705315", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"74304", " ", 
                 SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Delta]", "13"], " ", 
              RowBox[{"(", 
               RowBox[{"2814044", "-", 
                RowBox[{"5653656", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"2241477", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "-", 
                RowBox[{"173376", " ", 
                 SuperscriptBox["\[Mu]", "6"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Delta]", "14"], " ", 
              RowBox[{"(", 
               RowBox[{"1884187", "-", 
                RowBox[{"2345187", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"519696", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "-", 
                RowBox[{"13200", " ", 
                 SuperscriptBox["\[Mu]", "6"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Delta]", "12"], " ", 
              RowBox[{"(", 
               RowBox[{"3137712", "-", 
                RowBox[{"10146469", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"6640242", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "-", 
                RowBox[{"1064280", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "+", 
                RowBox[{"23100", " ", 
                 SuperscriptBox["\[Mu]", "8"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Delta]", "11"], " ", 
              RowBox[{"(", 
               RowBox[{"2560760", "-", 
                RowBox[{"13694034", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"14235255", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "-", 
                RowBox[{"4028703", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "+", 
                RowBox[{"260064", " ", 
                 SuperscriptBox["\[Mu]", "8"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Delta]", "9"], " ", 
              RowBox[{"(", 
               RowBox[{"556916", "-", 
                RowBox[{"10375744", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"27114672", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "-", 
                RowBox[{"19524870", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "+", 
                RowBox[{"4468065", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "-", 
                RowBox[{"260064", " ", 
                 SuperscriptBox["\[Mu]", "10"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Delta]", "10"], " ", 
              RowBox[{"(", 
               RowBox[{"1472432", "-", 
                RowBox[{"13865930", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"22670151", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "-", 
                RowBox[{"10448445", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "+", 
                RowBox[{"1373904", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "-", 
                RowBox[{"27720", " ", 
                 SuperscriptBox["\[Mu]", "10"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Delta]", "8"], " ", 
              RowBox[{"(", 
               RowBox[{"121112", "-", 
                RowBox[{"5554712", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"24351214", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "-", 
                RowBox[{"26952887", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "+", 
                RowBox[{"9900240", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "-", 
                RowBox[{"1151388", " ", 
                 SuperscriptBox["\[Mu]", "10"]}], "+", 
                RowBox[{"23100", " ", 
                 SuperscriptBox["\[Mu]", "12"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Delta]", "7"], " ", 
              RowBox[{"(", 
               RowBox[{"10542", "-", 
                RowBox[{"1998406", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"16242254", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "-", 
                RowBox[{"27765730", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "+", 
                RowBox[{"15666615", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "-", 
                RowBox[{"3120201", " ", 
                 SuperscriptBox["\[Mu]", "10"]}], "+", 
                RowBox[{"173376", " ", 
                 SuperscriptBox["\[Mu]", "12"]}]}], ")"}]}], "-", 
             RowBox[{
              SuperscriptBox["\[Delta]", "6"], " ", 
              RowBox[{"(", 
               RowBox[{"470", "+", 
                RowBox[{"427182", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "-", 
                RowBox[{"7846090", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "+", 
                RowBox[{"21335786", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "-", 
                RowBox[{"18092873", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "+", 
                RowBox[{"5695725", " ", 
                 SuperscriptBox["\[Mu]", "10"]}], "-", 
                RowBox[{"619248", " ", 
                 SuperscriptBox["\[Mu]", "12"]}], "+", 
                RowBox[{"13200", " ", 
                 SuperscriptBox["\[Mu]", "14"]}]}], ")"}]}], "-", 
             RowBox[{
              SuperscriptBox["\[Delta]", "5"], " ", 
              RowBox[{"(", 
               RowBox[{"148", "+", 
                RowBox[{"47200", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "-", 
                RowBox[{"2607194", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "+", 
                RowBox[{"12109840", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "-", 
                RowBox[{"15338838", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "+", 
                RowBox[{"7290396", " ", 
                 SuperscriptBox["\[Mu]", "10"]}], "-", 
                RowBox[{"1332975", " ", 
                 SuperscriptBox["\[Mu]", "12"]}], "+", 
                RowBox[{"74304", " ", 
                 SuperscriptBox["\[Mu]", "14"]}]}], ")"}]}], "+", 
             RowBox[{"\[Delta]", " ", 
              SuperscriptBox["\[Mu]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"144", "-", 
                RowBox[{"3980", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "-", 
                RowBox[{"38116", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "+", 
                RowBox[{"250098", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "-", 
                RowBox[{"513620", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "+", 
                RowBox[{"445478", " ", 
                 SuperscriptBox["\[Mu]", "10"]}], "-", 
                RowBox[{"175590", " ", 
                 SuperscriptBox["\[Mu]", "12"]}], "+", 
                RowBox[{"31383", " ", 
                 SuperscriptBox["\[Mu]", "14"]}], "-", 
                RowBox[{"2064", " ", 
                 SuperscriptBox["\[Mu]", "16"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Mu]", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "184"}], "-", 
                RowBox[{"3190", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"25448", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "-", 
                RowBox[{"75370", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "+", 
                RowBox[{"93350", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "-", 
                RowBox[{"53233", " ", 
                 SuperscriptBox["\[Mu]", "10"]}], "+", 
                RowBox[{"15090", " ", 
                 SuperscriptBox["\[Mu]", "12"]}], "-", 
                RowBox[{"2074", " ", 
                 SuperscriptBox["\[Mu]", "14"]}], "+", 
                RowBox[{"110", " ", 
                 SuperscriptBox["\[Mu]", "16"]}]}], ")"}]}], "-", 
             RowBox[{
              SuperscriptBox["\[Delta]", "2"], " ", 
              SuperscriptBox["\[Mu]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"784", "+", 
                RowBox[{"17026", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"280190", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "-", 
                RowBox[{"1285190", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "+", 
                RowBox[{"1867000", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "-", 
                RowBox[{"1139077", " ", 
                 SuperscriptBox["\[Mu]", "10"]}], "+", 
                RowBox[{"308307", " ", 
                 SuperscriptBox["\[Mu]", "12"]}], "-", 
                RowBox[{"34560", " ", 
                 SuperscriptBox["\[Mu]", "14"]}], "+", 
                RowBox[{"1100", " ", 
                 SuperscriptBox["\[Mu]", "16"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Delta]", "4"], " ", 
              RowBox[{"(", 
               RowBox[{"248", "-", 
                RowBox[{"12514", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"523132", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "-", 
                RowBox[{"4976270", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "+", 
                RowBox[{"9486440", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "-", 
                RowBox[{"6633699", " ", 
                 SuperscriptBox["\[Mu]", "10"]}], "+", 
                RowBox[{"1887522", " ", 
                 SuperscriptBox["\[Mu]", "12"]}], "-", 
                RowBox[{"201816", " ", 
                 SuperscriptBox["\[Mu]", "14"]}], "+", 
                RowBox[{"4950", " ", 
                 SuperscriptBox["\[Mu]", "16"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Delta]", "3"], " ", 
              RowBox[{"(", 
               RowBox[{"176", "-", 
                RowBox[{"6912", " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                RowBox[{"26774", " ", 
                 SuperscriptBox["\[Mu]", "4"]}], "-", 
                RowBox[{"1431322", " ", 
                 SuperscriptBox["\[Mu]", "6"]}], "+", 
                RowBox[{"4196190", " ", 
                 SuperscriptBox["\[Mu]", "8"]}], "-", 
                RowBox[{"4253268", " ", 
                 SuperscriptBox["\[Mu]", "10"]}], "+", 
                RowBox[{"1795401", " ", 
                 SuperscriptBox["\[Mu]", "12"]}], "-", 
                RowBox[{"315957", " ", 
                 SuperscriptBox["\[Mu]", "14"]}], "+", 
                RowBox[{"18576", " ", 
                 SuperscriptBox["\[Mu]", "16"]}]}], ")"}]}]}], ")"}], " ", 
           RowBox[{"ArcTanh", "[", 
            FractionBox[
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", "\[Delta]"}], "-", 
              SuperscriptBox["\[Delta]", "2"], "+", 
              SuperscriptBox["\[Mu]", "2"]}], 
             SqrtBox[
              RowBox[{
               RowBox[{"4", " ", 
                SuperscriptBox["\[Delta]", "3"]}], "+", 
               SuperscriptBox["\[Delta]", "4"], "-", 
               RowBox[{"4", " ", "\[Delta]", " ", 
                SuperscriptBox["\[Mu]", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["\[Mu]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "4"}], "+", 
                  SuperscriptBox["\[Mu]", "2"]}], ")"}]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["\[Delta]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", 
                  SuperscriptBox["\[Mu]", "2"]}], ")"}]}]}]]], "]"}]}], ")"}],
          "/", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["\[Delta]", "2"], "-", 
              SuperscriptBox["\[Mu]", "2"]}], ")"}], "3"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"4", "+", 
              RowBox[{"4", " ", "\[Delta]"}], "+", 
              SuperscriptBox["\[Delta]", "2"], "-", 
              SuperscriptBox["\[Mu]", "2"]}], ")"}], "2"], " ", 
           SqrtBox[
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["\[Delta]", "3"]}], "+", 
             SuperscriptBox["\[Delta]", "4"], "-", 
             RowBox[{"4", " ", "\[Delta]", " ", 
              SuperscriptBox["\[Mu]", "2"]}], "+", 
             RowBox[{
              SuperscriptBox["\[Mu]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "4"}], "+", 
                SuperscriptBox["\[Mu]", "2"]}], ")"}]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Delta]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", 
                SuperscriptBox["\[Mu]", "2"]}], ")"}]}]}]]}], ")"}]}], "-", 
        RowBox[{"6", " ", 
         RowBox[{"(", 
          RowBox[{"340", "+", 
           RowBox[{"964", " ", 
            SuperscriptBox["\[Delta]", "7"]}], "+", 
           RowBox[{"110", " ", 
            SuperscriptBox["\[Delta]", "8"]}], "-", 
           RowBox[{"1313", " ", 
            SuperscriptBox["\[Mu]", "2"]}], "+", 
           RowBox[{"2050", " ", 
            SuperscriptBox["\[Mu]", "4"]}], "-", 
           RowBox[{"974", " ", 
            SuperscriptBox["\[Mu]", "6"]}], "+", 
           RowBox[{"110", " ", 
            SuperscriptBox["\[Mu]", "8"]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "5"], " ", 
            RowBox[{"(", 
             RowBox[{"9636", "-", 
              RowBox[{"2892", " ", 
               SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "-", 
           RowBox[{"8", " ", 
            SuperscriptBox["\[Delta]", "6"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "491"}], "+", 
              RowBox[{"55", " ", 
               SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "+", 
           RowBox[{"10", " ", 
            SuperscriptBox["\[Delta]", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"1517", "-", 
              RowBox[{"883", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"66", " ", 
               SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "3"], " ", 
            RowBox[{"(", 
             RowBox[{"15221", "-", 
              RowBox[{"15039", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"2892", " ", 
               SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}], "+", 
           RowBox[{"\[Delta]", " ", 
            RowBox[{"(", 
             RowBox[{"2938", "-", 
              RowBox[{"7100", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"5403", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"964", " ", 
               SuperscriptBox["\[Mu]", "6"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"9209", "-", 
              RowBox[{"14457", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"5876", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"440", " ", 
               SuperscriptBox["\[Mu]", "6"]}]}], ")"}]}]}], ")"}], " ", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "+", "\[Delta]"}], "]"}]}], "+", 
        RowBox[{"6", " ", 
         RowBox[{"(", 
          RowBox[{"340", "+", 
           RowBox[{"964", " ", 
            SuperscriptBox["\[Delta]", "7"]}], "+", 
           RowBox[{"110", " ", 
            SuperscriptBox["\[Delta]", "8"]}], "-", 
           RowBox[{"1313", " ", 
            SuperscriptBox["\[Mu]", "2"]}], "+", 
           RowBox[{"2050", " ", 
            SuperscriptBox["\[Mu]", "4"]}], "-", 
           RowBox[{"974", " ", 
            SuperscriptBox["\[Mu]", "6"]}], "+", 
           RowBox[{"110", " ", 
            SuperscriptBox["\[Mu]", "8"]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "5"], " ", 
            RowBox[{"(", 
             RowBox[{"9636", "-", 
              RowBox[{"2892", " ", 
               SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "-", 
           RowBox[{"8", " ", 
            SuperscriptBox["\[Delta]", "6"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "491"}], "+", 
              RowBox[{"55", " ", 
               SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "+", 
           RowBox[{"10", " ", 
            SuperscriptBox["\[Delta]", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"1517", "-", 
              RowBox[{"883", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"66", " ", 
               SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "3"], " ", 
            RowBox[{"(", 
             RowBox[{"15221", "-", 
              RowBox[{"15039", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"2892", " ", 
               SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}], "+", 
           RowBox[{"\[Delta]", " ", 
            RowBox[{"(", 
             RowBox[{"2938", "-", 
              RowBox[{"7100", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"5403", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"964", " ", 
               SuperscriptBox["\[Mu]", "6"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[Delta]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"9209", "-", 
              RowBox[{"14457", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{"5876", " ", 
               SuperscriptBox["\[Mu]", "4"]}], "-", 
              RowBox[{"440", " ", 
               SuperscriptBox["\[Mu]", "6"]}]}], ")"}]}]}], ")"}], " ", 
         RowBox[{"Log", "[", "\[Mu]", "]"}]}]}], ")"}]}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.797146168590547*^9, 3.797146178116012*^9}, {
   3.797146445779502*^9, 3.797146483448359*^9}, {3.797146671172192*^9, 
   3.797146672623311*^9}, {3.797147021271805*^9, 3.7971470217168503`*^9}, {
   3.797147629707994*^9, 3.797147640203001*^9}, {3.797147872901517*^9, 
   3.797147874815357*^9}, {3.797149876326316*^9, 3.79714989148316*^9}, {
   3.797149923372158*^9, 3.7971499848462563`*^9}, {3.7971500611485033`*^9, 
   3.797150072562335*^9}, {3.797155781130185*^9, 3.7971557995754757`*^9}, {
   3.797156057119828*^9, 3.797156085036776*^9}, {3.797156743123248*^9, 
   3.7971567439167347`*^9}, 3.7971624605680523`*^9, {3.7971625508128223`*^9, 
   3.7971625537981586`*^9}, {3.797162589808696*^9, 3.7971626013194113`*^9}, {
   3.797162650229437*^9, 3.797162660049168*^9}, {3.798285501819009*^9, 
   3.7982855030834713`*^9}, {3.798293442768881*^9, 3.7982934463189497`*^9}, {
   3.7982935148256273`*^9, 3.798293515288953*^9}, {3.7982972131112633`*^9, 
   3.798297227964389*^9}, {3.798297360225521*^9, 3.798297361243788*^9}},
 CellLabel->
  "In[581]:=",ExpressionUUID->"9afaeeea-cde4-4ba3-b4e9-0bb2097b7dd7"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"\[Chi]PT", " ", "polarizability", " ", "value", " ", "in", " ", 
    SuperscriptBox["10", 
     RowBox[{"-", "4"}]], " ", 
    SuperscriptBox["fm", "4"]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"\[Delta]LTNLOloops", " ", 
      SuperscriptBox["10", "4"], 
      SuperscriptBox[
       RowBox[{"(", "invGeVTOfmConversion", ")"}], "4"]}], "/.", 
     "constants"}], "//", "Chop"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"\[Chi]PT", " ", "slope", " ", "value", " ", "in", " ", 
     SuperscriptBox["10", 
      RowBox[{"-", "4"}]], " ", 
     SuperscriptBox["fm", "6"]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"slope\[Delta]LTNLOloops", " ", 
      SuperscriptBox["10", "4"], 
      SuperscriptBox[
       RowBox[{"(", "invGeVTOfmConversion", ")"}], "6"]}], "/.", 
     "constants"}], "//", "Chop"}]}]}]], "Input",
 CellChangeTimes->{{3.797147265576913*^9, 3.7971472668667917`*^9}, {
  3.7971476189871883`*^9, 3.797147647419004*^9}, {3.7971476928004704`*^9, 
  3.797147735387517*^9}, {3.797149898220501*^9, 3.797149910004161*^9}, {
  3.797150063851244*^9, 3.7971500645409927`*^9}, {3.7971558103502693`*^9, 
  3.79715582767183*^9}, {3.797156064050435*^9, 3.797156088615584*^9}, {
  3.7971567444073467`*^9, 3.79715674494233*^9}, {3.798285506728319*^9, 
  3.79828550835087*^9}, {3.7982935158218117`*^9, 3.798293516092884*^9}, {
  3.798297426630064*^9, 3.7982974296612597`*^9}},
 CellLabel->
  "In[583]:=",ExpressionUUID->"c434274a-8010-41d8-a074-ec7b164a8f73"],

Cell[BoxData[
 RowBox[{"-", "0.017715175833362986`"}]], "Output",
 CellChangeTimes->{3.798297231369094*^9, 3.798297399695795*^9, 
  3.7982974304460487`*^9, 3.798435250476884*^9},
 CellLabel->
  "Out[583]=",ExpressionUUID->"c523e7c1-9467-47fa-a87c-9b049a478aa5"],

Cell[BoxData[
 RowBox[{"-", "0.011068372599888934`"}]], "Output",
 CellChangeTimes->{3.798297231369094*^9, 3.798297399695795*^9, 
  3.7982974304460487`*^9, 3.798435250483419*^9},
 CellLabel->
  "Out[584]=",ExpressionUUID->"dfa6d513-9bee-41b9-bf45-c5a210cae810"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"HB", " ", "expansion", " ", "up", " ", "to", " ", "O", 
    RowBox[{"(", 
     SuperscriptBox["\[Mu]", "5"], ")"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Delta]LTNLOloopsHB", "=", 
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["e", "2"], " ", 
        SuperscriptBox["hA", "2"]}], 
       RowBox[{"3456", " ", 
        SuperscriptBox["f\[Pi]", "2"], " ", 
        SuperscriptBox["M\[CapitalDelta]", "2"], " ", 
        SuperscriptBox["\[Pi]", "3"], " ", 
        SuperscriptBox["\[Delta]", "2"], " "}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "-", 
           RowBox[{"4", " ", "\[Delta]"}]}], ")"}], "  ", 
         RowBox[{"Log", "[", "\[Mu]", "]"}]}], "+", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "8"}], "-", 
          RowBox[{"6", " ", "\[Delta]"}], "+", 
          RowBox[{"86", " ", 
           SuperscriptBox["\[Delta]", "2"]}], "+", 
          RowBox[{"315", " ", 
           SuperscriptBox["\[Delta]", "3"]}], "+", 
          RowBox[{"506", " ", 
           SuperscriptBox["\[Delta]", "4"]}], "+", 
          RowBox[{"464", " ", 
           SuperscriptBox["\[Delta]", "5"]}], "+", 
          RowBox[{"258", " ", 
           SuperscriptBox["\[Delta]", "6"]}], "+", 
          RowBox[{"84", " ", 
           SuperscriptBox["\[Delta]", "7"]}], "+", 
          RowBox[{"12", " ", 
           SuperscriptBox["\[Delta]", "8"]}]}], ")"}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", 
           RowBox[{"2", " ", "\[Delta]"}], "+", 
           RowBox[{"21", " ", 
            SuperscriptBox["\[Delta]", "2"]}], "+", 
           RowBox[{"161", " ", 
            SuperscriptBox["\[Delta]", "3"]}], "+", 
           RowBox[{"479", " ", 
            SuperscriptBox["\[Delta]", "4"]}], "+", 
           RowBox[{"777", " ", 
            SuperscriptBox["\[Delta]", "5"]}], "+", 
           RowBox[{"781", " ", 
            SuperscriptBox["\[Delta]", "6"]}], "+", 
           RowBox[{"511", " ", 
            SuperscriptBox["\[Delta]", "7"]}], "+", 
           RowBox[{"216", " ", 
            SuperscriptBox["\[Delta]", "8"]}], "+", 
           RowBox[{"54", " ", 
            SuperscriptBox["\[Delta]", "9"]}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["\[Delta]", "10"]}]}], ")"}], " ", 
         RowBox[{"Log", "[", "\[Delta]", "]"}]}], "-", 
        RowBox[{"4", "  ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "\[Delta]"}], ")"}], "5"], "  ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"4", " ", "\[Delta]"}], "+", 
           RowBox[{"31", " ", 
            SuperscriptBox["\[Delta]", "2"]}], "+", 
           RowBox[{"36", " ", 
            SuperscriptBox["\[Delta]", "3"]}], "+", 
           RowBox[{"24", " ", 
            SuperscriptBox["\[Delta]", "4"]}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["\[Delta]", "5"]}]}], ")"}], " ", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "+", "\[Delta]"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"4", "+", 
           RowBox[{"4", " ", "\[Delta]"}], "+", 
           RowBox[{"42", " ", 
            SuperscriptBox["\[Delta]", "2"]}], "+", 
           RowBox[{"322", " ", 
            SuperscriptBox["\[Delta]", "3"]}], "+", 
           RowBox[{"958", " ", 
            SuperscriptBox["\[Delta]", "4"]}], "+", 
           RowBox[{"1554", " ", 
            SuperscriptBox["\[Delta]", "5"]}], "+", 
           RowBox[{"1562", " ", 
            SuperscriptBox["\[Delta]", "6"]}], "+", 
           RowBox[{"1022", " ", 
            SuperscriptBox["\[Delta]", "7"]}], "+", 
           RowBox[{"432", " ", 
            SuperscriptBox["\[Delta]", "8"]}], "+", 
           RowBox[{"108", " ", 
            SuperscriptBox["\[Delta]", "9"]}], "+", 
           RowBox[{"12", " ", 
            SuperscriptBox["\[Delta]", "10"]}]}], ")"}], " ", 
         RowBox[{"Log", "[", 
          RowBox[{"2", "+", "\[Delta]"}], "]"}]}]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"slope\[Delta]LTNLOloopsHB", "=", 
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["e", "2"], " ", 
        SuperscriptBox["hA", "2"]}], 
       RowBox[{"51840", " ", 
        SuperscriptBox["f\[Pi]", "2"], " ", 
        SuperscriptBox["Mp", "2"], " ", 
        SuperscriptBox["M\[CapitalDelta]", "2"], " ", 
        SuperscriptBox["\[Pi]", "3"], " ", 
        SuperscriptBox["\[Delta]", "4"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"2", "+", "\[Delta]"}], ")"}], "2"]}]], 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{" ", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "12"}], " ", 
            SuperscriptBox["\[Delta]", "2"]}], "-", 
           RowBox[{"24", " ", 
            SuperscriptBox["\[Delta]", "3"]}], "-", 
           RowBox[{"15", " ", 
            SuperscriptBox["\[Delta]", "4"]}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["\[Delta]", "5"]}]}]}], 
         SuperscriptBox["\[Mu]", "2"]], "+", "  ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "132"}], "+", 
           RowBox[{"12", " ", "\[Delta]"}], "+", 
           RowBox[{"192", " ", 
            SuperscriptBox["\[Delta]", "2"]}], "+", 
           RowBox[{"72", " ", 
            SuperscriptBox["\[Delta]", "3"]}]}], ")"}], " ", 
         RowBox[{"Log", "[", "\[Mu]", "]"}]}], "+", "  ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "224"}], "+", 
          RowBox[{"216", " ", "\[Delta]"}], "+", 
          RowBox[{"689", " ", 
           SuperscriptBox["\[Delta]", "2"]}], "+", 
          RowBox[{"718", " ", 
           SuperscriptBox["\[Delta]", "3"]}], "+", 
          RowBox[{"19029", " ", 
           SuperscriptBox["\[Delta]", "4"]}], "+", 
          RowBox[{"91199", " ", 
           SuperscriptBox["\[Delta]", "5"]}], "+", 
          RowBox[{"197111", " ", 
           SuperscriptBox["\[Delta]", "6"]}], "+", 
          RowBox[{"245946", " ", 
           SuperscriptBox["\[Delta]", "7"]}], "+", 
          RowBox[{"195088", " ", 
           SuperscriptBox["\[Delta]", "8"]}], "+", 
          RowBox[{"102060", " ", 
           SuperscriptBox["\[Delta]", "9"]}], "+", 
          RowBox[{"34806", " ", 
           SuperscriptBox["\[Delta]", "10"]}], "+", 
          RowBox[{"7104", " ", 
           SuperscriptBox["\[Delta]", "11"]}], "+", 
          RowBox[{"660", " ", 
           SuperscriptBox["\[Delta]", "12"]}]}], ")"}], "+", 
        RowBox[{"6", "   ", 
         RowBox[{"(", 
          RowBox[{"22", "-", 
           RowBox[{"2", " ", "\[Delta]"}], "-", 
           RowBox[{"32", " ", 
            SuperscriptBox["\[Delta]", "2"]}], "-", 
           RowBox[{"12", " ", 
            SuperscriptBox["\[Delta]", "3"]}], "+", 
           RowBox[{"1360", " ", 
            SuperscriptBox["\[Delta]", "4"]}], "+", 
           RowBox[{"13112", " ", 
            SuperscriptBox["\[Delta]", "5"]}], "+", 
           RowBox[{"48928", " ", 
            SuperscriptBox["\[Delta]", "6"]}], "+", 
           RowBox[{"100658", " ", 
            SuperscriptBox["\[Delta]", "7"]}], "+", 
           RowBox[{"130773", " ", 
            SuperscriptBox["\[Delta]", "8"]}], "+", 
           RowBox[{"114445", " ", 
            SuperscriptBox["\[Delta]", "9"]}], "+", 
           RowBox[{"69426", " ", 
            SuperscriptBox["\[Delta]", "10"]}], "+", 
           RowBox[{"29204", " ", 
            SuperscriptBox["\[Delta]", "11"]}], "+", 
           RowBox[{"8224", " ", 
            SuperscriptBox["\[Delta]", "12"]}], "+", 
           RowBox[{"1404", " ", 
            SuperscriptBox["\[Delta]", "13"]}], "+", 
           RowBox[{"110", " ", 
            SuperscriptBox["\[Delta]", "14"]}]}], ")"}], " ", 
         RowBox[{"Log", "[", "\[Delta]", "]"}]}], "-", 
        RowBox[{"12", "  ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "\[Delta]"}], ")"}], "5"], "  ", 
         RowBox[{"(", 
          RowBox[{"11", "-", 
           RowBox[{"56", " ", "\[Delta]"}], "+", 
           RowBox[{"154", " ", 
            SuperscriptBox["\[Delta]", "2"]}], "-", 
           RowBox[{"326", " ", 
            SuperscriptBox["\[Delta]", "3"]}], "+", 
           RowBox[{"1955", " ", 
            SuperscriptBox["\[Delta]", "4"]}], "+", 
           RowBox[{"5326", " ", 
            SuperscriptBox["\[Delta]", "5"]}], "+", 
           RowBox[{"5294", " ", 
            SuperscriptBox["\[Delta]", "6"]}], "+", 
           RowBox[{"2854", " ", 
            SuperscriptBox["\[Delta]", "7"]}], "+", 
           RowBox[{"854", " ", 
            SuperscriptBox["\[Delta]", "8"]}], "+", 
           RowBox[{"110", " ", 
            SuperscriptBox["\[Delta]", "9"]}]}], ")"}], " ", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "+", "\[Delta]"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"132", "-", 
           RowBox[{"12", " ", "\[Delta]"}], "-", 
           RowBox[{"192", " ", 
            SuperscriptBox["\[Delta]", "2"]}], "-", 
           RowBox[{"72", " ", 
            SuperscriptBox["\[Delta]", "3"]}], "+", 
           RowBox[{"8160", " ", 
            SuperscriptBox["\[Delta]", "4"]}], "+", 
           RowBox[{"78672", " ", 
            SuperscriptBox["\[Delta]", "5"]}], "+", 
           RowBox[{"293568", " ", 
            SuperscriptBox["\[Delta]", "6"]}], "+", 
           RowBox[{"603948", " ", 
            SuperscriptBox["\[Delta]", "7"]}], "+", 
           RowBox[{"784638", " ", 
            SuperscriptBox["\[Delta]", "8"]}], "+", 
           RowBox[{"686670", " ", 
            SuperscriptBox["\[Delta]", "9"]}], "+", 
           RowBox[{"416556", " ", 
            SuperscriptBox["\[Delta]", "10"]}], "+", 
           RowBox[{"175224", " ", 
            SuperscriptBox["\[Delta]", "11"]}], "+", 
           RowBox[{"49344", " ", 
            SuperscriptBox["\[Delta]", "12"]}], "+", 
           RowBox[{"8424", " ", 
            SuperscriptBox["\[Delta]", "13"]}], "+", 
           RowBox[{"660", " ", 
            SuperscriptBox["\[Delta]", "14"]}]}], ")"}], " ", 
         RowBox[{"Log", "[", 
          RowBox[{"2", "+", "\[Delta]"}], "]"}]}]}], ")"}]}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{
  3.797146452166832*^9, {3.797146506930643*^9, 3.797146515323472*^9}, {
   3.797146548718945*^9, 3.7971465595386963`*^9}, {3.797147739738806*^9, 
   3.797147766475296*^9}, 3.7971477974053993`*^9, {3.7971478365080853`*^9, 
   3.79714785869312*^9}, 3.797147945766645*^9, 3.7971491255041933`*^9, {
   3.797150137503229*^9, 3.797150147880534*^9}, 3.797150183234687*^9, {
   3.797155784736916*^9, 3.797155816970107*^9}, {3.7971560680582743`*^9, 
   3.797156092213599*^9}, {3.797156745433071*^9, 3.797156745810204*^9}, {
   3.797162711064198*^9, 3.797162715365354*^9}, {3.797162835748806*^9, 
   3.797162841239697*^9}, {3.79828551112144*^9, 3.798285513586331*^9}, {
   3.798293459305601*^9, 3.798293462541442*^9}, {3.7982935163661737`*^9, 
   3.798293516526964*^9}, {3.7982974546547947`*^9, 3.79829745837249*^9}, {
   3.798297552810698*^9, 3.79829761475679*^9}, {3.7995679001969557`*^9, 
   3.799567950363956*^9}, {3.799568585617477*^9, 
   3.799568622729116*^9}},ExpressionUUID->"0fce9763-ddcd-4b33-b086-\
64223357387f"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox["I", "A"], 
  TraditionalForm]],ExpressionUUID->"db909f1b-32aa-4854-b5d9-cd687e0827e8"]], \
"Subsubsection",
 CellChangeTimes->{{3.7952329598472157`*^9, 3.795232970283334*^9}, {
  3.795233070963728*^9, 3.7952330751250143`*^9}, {3.7952331122465467`*^9, 
  3.795233114498651*^9}},ExpressionUUID->"4cac78a6-5a43-4412-8cbd-\
367cc74a8b30"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"slope", " ", "in", " ", "\[Chi]PT"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"slopeIANLOloops", "=", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"1728", " ", 
       SuperscriptBox["f\[Pi]", "2"], " ", 
       SuperscriptBox["M\[CapitalDelta]", "2"], " ", 
       SuperscriptBox["\[Pi]", "2"]}]], 
     SuperscriptBox["hA", "2"], " ", 
     SuperscriptBox["Mp", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "32"}], "-", 
       RowBox[{"38", " ", "\[Delta]"}], "-", 
       RowBox[{"12", " ", 
        SuperscriptBox["\[Delta]", "2"]}], "-", 
       RowBox[{"58", " ", 
        SuperscriptBox["\[Delta]", "3"]}], "-", 
       RowBox[{"11", " ", 
        SuperscriptBox["\[Delta]", "4"]}], "+", 
       RowBox[{"44", " ", 
        SuperscriptBox["\[Mu]", "2"]}], "-", 
       RowBox[{"11", " ", 
        SuperscriptBox["\[Mu]", "4"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[Delta]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "51"}], "+", 
          RowBox[{"11", " ", 
           SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "+", 
       RowBox[{"\[Delta]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "63"}], "+", 
          RowBox[{"58", " ", 
           SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          RowBox[{"31", " ", 
           SuperscriptBox["\[Delta]", "5"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[Delta]", "6"]}], "-", 
          RowBox[{"20", " ", 
           SuperscriptBox["\[Mu]", "2"]}], "+", 
          RowBox[{"19", " ", 
           SuperscriptBox["\[Mu]", "4"]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[Mu]", "6"]}], "+", 
          RowBox[{
           SuperscriptBox["\[Delta]", "3"], " ", 
           RowBox[{"(", 
            RowBox[{"115", "-", 
             RowBox[{"62", " ", 
              SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["\[Delta]", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"89", "-", 
             RowBox[{"12", " ", 
              SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[Delta]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"31", "-", 
             RowBox[{"54", " ", 
              SuperscriptBox["\[Mu]", "2"]}], "+", 
             RowBox[{"6", " ", 
              SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}], "+", 
          RowBox[{"\[Delta]", " ", 
           RowBox[{"(", 
            RowBox[{"5", "-", 
             RowBox[{"81", " ", 
              SuperscriptBox["\[Mu]", "2"]}], "+", 
             RowBox[{"31", " ", 
              SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}]}], ")"}]}], "-", 
       RowBox[{
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["\[Delta]", "2"], "-", 
          SuperscriptBox["\[Mu]", "2"]}]], "14", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"9", " ", 
           SuperscriptBox["\[Delta]", "9"]}], "+", 
          SuperscriptBox["\[Delta]", "10"], "+", 
          RowBox[{
           SuperscriptBox["\[Delta]", "7"], " ", 
           RowBox[{"(", 
            RowBox[{"77", "-", 
             RowBox[{"36", " ", 
              SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "-", 
          RowBox[{"5", " ", 
           SuperscriptBox["\[Delta]", "8"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "7"}], "+", 
             SuperscriptBox["\[Mu]", "2"]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["\[Delta]", "6"], " ", 
           RowBox[{"(", 
            RowBox[{"105", "-", 
             RowBox[{"112", " ", 
              SuperscriptBox["\[Mu]", "2"]}], "+", 
             RowBox[{"10", " ", 
              SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["\[Delta]", "5"], " ", 
           RowBox[{"(", 
            RowBox[{"91", "-", 
             RowBox[{"196", " ", 
              SuperscriptBox["\[Mu]", "2"]}], "+", 
             RowBox[{"54", " ", 
              SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["\[Delta]", "3"], " ", 
           RowBox[{"(", 
            RowBox[{"15", "-", 
             RowBox[{"140", " ", 
              SuperscriptBox["\[Mu]", "2"]}], "+", 
             RowBox[{"161", " ", 
              SuperscriptBox["\[Mu]", "4"]}], "-", 
             RowBox[{"36", " ", 
              SuperscriptBox["\[Mu]", "6"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["\[Delta]", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"49", "-", 
             RowBox[{"210", " ", 
              SuperscriptBox["\[Mu]", "2"]}], "+", 
             RowBox[{"126", " ", 
              SuperscriptBox["\[Mu]", "4"]}], "-", 
             RowBox[{"10", " ", 
              SuperscriptBox["\[Mu]", "6"]}]}], ")"}]}], "+", 
          RowBox[{"\[Delta]", " ", 
           SuperscriptBox["\[Mu]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "12"}], "+", 
             RowBox[{"50", " ", 
              SuperscriptBox["\[Mu]", "2"]}], "-", 
             RowBox[{"42", " ", 
              SuperscriptBox["\[Mu]", "4"]}], "+", 
             RowBox[{"9", " ", 
              SuperscriptBox["\[Mu]", "6"]}]}], ")"}]}], "-", 
          RowBox[{
           SuperscriptBox["\[Mu]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"10", " ", 
              SuperscriptBox["\[Mu]", "2"]}], "+", 
             RowBox[{"15", " ", 
              SuperscriptBox["\[Mu]", "4"]}], "-", 
             RowBox[{"7", " ", 
              SuperscriptBox["\[Mu]", "6"]}], "+", 
             SuperscriptBox["\[Mu]", "8"]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["\[Delta]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"2", "-", 
             RowBox[{"56", " ", 
              SuperscriptBox["\[Mu]", "2"]}], "+", 
             RowBox[{"120", " ", 
              SuperscriptBox["\[Mu]", "4"]}], "-", 
             RowBox[{"56", " ", 
              SuperscriptBox["\[Mu]", "6"]}], "+", 
             RowBox[{"5", " ", 
              SuperscriptBox["\[Mu]", "8"]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["\[Delta]", "2"], "-", 
          SuperscriptBox["\[Mu]", "2"]}]], "14", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"9", " ", 
           SuperscriptBox["\[Delta]", "9"]}], "+", 
          SuperscriptBox["\[Delta]", "10"], "+", 
          RowBox[{
           SuperscriptBox["\[Delta]", "7"], " ", 
           RowBox[{"(", 
            RowBox[{"84", "-", 
             RowBox[{"36", " ", 
              SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["\[Delta]", "8"], " ", 
           RowBox[{"(", 
            RowBox[{"36", "-", 
             RowBox[{"5", " ", 
              SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[Delta]", "6"], " ", 
           RowBox[{"(", 
            RowBox[{"63", "-", 
             RowBox[{"58", " ", 
              SuperscriptBox["\[Mu]", "2"]}], "+", 
             RowBox[{"5", " ", 
              SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["\[Delta]", "5"], " ", 
           RowBox[{"(", 
            RowBox[{"126", "-", 
             RowBox[{"217", " ", 
              SuperscriptBox["\[Mu]", "2"]}], "+", 
             RowBox[{"54", " ", 
              SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["\[Delta]", "3"], " ", 
           RowBox[{"(", 
            RowBox[{"36", "-", 
             RowBox[{"200", " ", 
              SuperscriptBox["\[Mu]", "2"]}], "+", 
             RowBox[{"182", " ", 
              SuperscriptBox["\[Mu]", "4"]}], "-", 
             RowBox[{"36", " ", 
              SuperscriptBox["\[Mu]", "6"]}]}], ")"}]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[Delta]", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "42"}], "+", 
             RowBox[{"129", " ", 
              SuperscriptBox["\[Mu]", "2"]}], "-", 
             RowBox[{"66", " ", 
              SuperscriptBox["\[Mu]", "4"]}], "+", 
             RowBox[{"5", " ", 
              SuperscriptBox["\[Mu]", "6"]}]}], ")"}]}], "-", 
          RowBox[{
           SuperscriptBox["\[Mu]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"5", "-", 
             RowBox[{"20", " ", 
              SuperscriptBox["\[Mu]", "2"]}], "+", 
             RowBox[{"21", " ", 
              SuperscriptBox["\[Mu]", "4"]}], "-", 
             RowBox[{"8", " ", 
              SuperscriptBox["\[Mu]", "6"]}], "+", 
             SuperscriptBox["\[Mu]", "8"]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["\[Delta]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"9", "-", 
             RowBox[{"100", " ", 
              SuperscriptBox["\[Mu]", "2"]}], "+", 
             RowBox[{"153", " ", 
              SuperscriptBox["\[Mu]", "4"]}], "-", 
             RowBox[{"60", " ", 
              SuperscriptBox["\[Mu]", "6"]}], "+", 
             RowBox[{"5", " ", 
              SuperscriptBox["\[Mu]", "8"]}]}], ")"}]}], "+", 
          RowBox[{"\[Delta]", " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"30", " ", 
              SuperscriptBox["\[Mu]", "2"]}], "+", 
             RowBox[{"75", " ", 
              SuperscriptBox["\[Mu]", "4"]}], "-", 
             RowBox[{"49", " ", 
              SuperscriptBox["\[Mu]", "6"]}], "+", 
             RowBox[{"9", " ", 
              SuperscriptBox["\[Mu]", "8"]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"30", " ", 
             SuperscriptBox["\[Delta]", "11"]}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["\[Delta]", "12"]}], "-", 
            RowBox[{"6", " ", 
             SuperscriptBox["\[Delta]", "10"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "23"}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "-", 
            RowBox[{"5", " ", 
             SuperscriptBox["\[Delta]", "9"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "79"}], "+", 
               RowBox[{"30", " ", 
                SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["\[Delta]", "8"], " ", 
             RowBox[{"(", 
              RowBox[{"784", "-", 
               RowBox[{"580", " ", 
                SuperscriptBox["\[Mu]", "2"]}], "+", 
               RowBox[{"45", " ", 
                SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["\[Delta]", "7"], " ", 
             RowBox[{"(", 
              RowBox[{"367", "-", 
               RowBox[{"462", " ", 
                SuperscriptBox["\[Mu]", "2"]}], "+", 
               RowBox[{"100", " ", 
                SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["\[Delta]", "5"], " ", 
             RowBox[{"(", 
              RowBox[{"653", "-", 
               RowBox[{"2576", " ", 
                SuperscriptBox["\[Mu]", "2"]}], "+", 
               RowBox[{"1788", " ", 
                SuperscriptBox["\[Mu]", "4"]}], "-", 
               RowBox[{"300", " ", 
                SuperscriptBox["\[Mu]", "6"]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["\[Delta]", "6"], " ", 
             RowBox[{"(", 
              RowBox[{"1060", "-", 
               RowBox[{"2258", " ", 
                SuperscriptBox["\[Mu]", "2"]}], "+", 
               RowBox[{"940", " ", 
                SuperscriptBox["\[Mu]", "4"]}], "-", 
               RowBox[{"60", " ", 
                SuperscriptBox["\[Mu]", "6"]}]}], ")"}]}], "-", 
            RowBox[{"3", " ", "\[Delta]", " ", 
             SuperscriptBox["\[Mu]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"28", "-", 
               RowBox[{"121", " ", 
                SuperscriptBox["\[Mu]", "2"]}], "+", 
               RowBox[{"144", " ", 
                SuperscriptBox["\[Mu]", "4"]}], "-", 
               RowBox[{"67", " ", 
                SuperscriptBox["\[Mu]", "6"]}], "+", 
               RowBox[{"10", " ", 
                SuperscriptBox["\[Mu]", "8"]}]}], ")"}]}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["\[Delta]", "4"], " ", 
             RowBox[{"(", 
              RowBox[{"75", "-", 
               RowBox[{"678", " ", 
                SuperscriptBox["\[Mu]", "2"]}], "+", 
               RowBox[{"751", " ", 
                SuperscriptBox["\[Mu]", "4"]}], "-", 
               RowBox[{"240", " ", 
                SuperscriptBox["\[Mu]", "6"]}], "+", 
               RowBox[{"15", " ", 
                SuperscriptBox["\[Mu]", "8"]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["\[Delta]", "3"], " ", 
             RowBox[{"(", 
              RowBox[{"28", "-", 
               RowBox[{"1072", " ", 
                SuperscriptBox["\[Mu]", "2"]}], "+", 
               RowBox[{"1907", " ", 
                SuperscriptBox["\[Mu]", "4"]}], "-", 
               RowBox[{"998", " ", 
                SuperscriptBox["\[Mu]", "6"]}], "+", 
               RowBox[{"150", " ", 
                SuperscriptBox["\[Mu]", "8"]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["\[Mu]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "10"}], "+", 
               RowBox[{"59", " ", 
                SuperscriptBox["\[Mu]", "2"]}], "-", 
               RowBox[{"114", " ", 
                SuperscriptBox["\[Mu]", "4"]}], "+", 
               RowBox[{"89", " ", 
                SuperscriptBox["\[Mu]", "6"]}], "-", 
               RowBox[{"28", " ", 
                SuperscriptBox["\[Mu]", "8"]}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["\[Mu]", "10"]}]}], ")"}]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[Delta]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{"184", " ", 
                SuperscriptBox["\[Mu]", "2"]}], "-", 
               RowBox[{"537", " ", 
                SuperscriptBox["\[Mu]", "4"]}], "+", 
               RowBox[{"434", " ", 
                SuperscriptBox["\[Mu]", "6"]}], "-", 
               RowBox[{"125", " ", 
                SuperscriptBox["\[Mu]", "8"]}], "+", 
               RowBox[{"9", " ", 
                SuperscriptBox["\[Mu]", "10"]}]}], ")"}]}]}], ")"}], " ", 
          RowBox[{"ArcTanh", "[", 
           FractionBox[
            RowBox[{
             RowBox[{"-", "2"}], "-", 
             RowBox[{"2", " ", "\[Delta]"}], "-", 
             SuperscriptBox["\[Delta]", "2"], "+", 
             SuperscriptBox["\[Mu]", "2"]}], 
            SqrtBox[
             RowBox[{
              RowBox[{"4", " ", 
               SuperscriptBox["\[Delta]", "3"]}], "+", 
              SuperscriptBox["\[Delta]", "4"], "-", 
              RowBox[{"4", " ", "\[Delta]", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{
               SuperscriptBox["\[Mu]", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "4"}], "+", 
                 SuperscriptBox["\[Mu]", "2"]}], ")"}]}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["\[Delta]", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", 
                 SuperscriptBox["\[Mu]", "2"]}], ")"}]}]}]]], "]"}]}], ")"}], 
        "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Delta]", "2"], "-", 
            SuperscriptBox["\[Mu]", "2"]}], ")"}], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"4", " ", 
             SuperscriptBox["\[Delta]", "3"]}], "+", 
            SuperscriptBox["\[Delta]", "4"], "-", 
            RowBox[{"4", " ", "\[Delta]", " ", 
             SuperscriptBox["\[Mu]", "2"]}], "+", 
            RowBox[{
             SuperscriptBox["\[Mu]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "4"}], "+", 
               SuperscriptBox["\[Mu]", "2"]}], ")"}]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[Delta]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               SuperscriptBox["\[Mu]", "2"]}], ")"}]}]}]]}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"30", " ", 
             SuperscriptBox["\[Delta]", "11"]}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["\[Delta]", "12"]}], "-", 
            RowBox[{"6", " ", 
             SuperscriptBox["\[Delta]", "10"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "23"}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "-", 
            RowBox[{"5", " ", 
             SuperscriptBox["\[Delta]", "9"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "79"}], "+", 
               RowBox[{"30", " ", 
                SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["\[Delta]", "8"], " ", 
             RowBox[{"(", 
              RowBox[{"784", "-", 
               RowBox[{"580", " ", 
                SuperscriptBox["\[Mu]", "2"]}], "+", 
               RowBox[{"45", " ", 
                SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["\[Delta]", "7"], " ", 
             RowBox[{"(", 
              RowBox[{"367", "-", 
               RowBox[{"462", " ", 
                SuperscriptBox["\[Mu]", "2"]}], "+", 
               RowBox[{"100", " ", 
                SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["\[Delta]", "5"], " ", 
             RowBox[{"(", 
              RowBox[{"653", "-", 
               RowBox[{"2576", " ", 
                SuperscriptBox["\[Mu]", "2"]}], "+", 
               RowBox[{"1788", " ", 
                SuperscriptBox["\[Mu]", "4"]}], "-", 
               RowBox[{"300", " ", 
                SuperscriptBox["\[Mu]", "6"]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["\[Delta]", "6"], " ", 
             RowBox[{"(", 
              RowBox[{"1060", "-", 
               RowBox[{"2258", " ", 
                SuperscriptBox["\[Mu]", "2"]}], "+", 
               RowBox[{"940", " ", 
                SuperscriptBox["\[Mu]", "4"]}], "-", 
               RowBox[{"60", " ", 
                SuperscriptBox["\[Mu]", "6"]}]}], ")"}]}], "-", 
            RowBox[{"3", " ", "\[Delta]", " ", 
             SuperscriptBox["\[Mu]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"28", "-", 
               RowBox[{"121", " ", 
                SuperscriptBox["\[Mu]", "2"]}], "+", 
               RowBox[{"144", " ", 
                SuperscriptBox["\[Mu]", "4"]}], "-", 
               RowBox[{"67", " ", 
                SuperscriptBox["\[Mu]", "6"]}], "+", 
               RowBox[{"10", " ", 
                SuperscriptBox["\[Mu]", "8"]}]}], ")"}]}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["\[Delta]", "4"], " ", 
             RowBox[{"(", 
              RowBox[{"75", "-", 
               RowBox[{"678", " ", 
                SuperscriptBox["\[Mu]", "2"]}], "+", 
               RowBox[{"751", " ", 
                SuperscriptBox["\[Mu]", "4"]}], "-", 
               RowBox[{"240", " ", 
                SuperscriptBox["\[Mu]", "6"]}], "+", 
               RowBox[{"15", " ", 
                SuperscriptBox["\[Mu]", "8"]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["\[Delta]", "3"], " ", 
             RowBox[{"(", 
              RowBox[{"28", "-", 
               RowBox[{"1072", " ", 
                SuperscriptBox["\[Mu]", "2"]}], "+", 
               RowBox[{"1907", " ", 
                SuperscriptBox["\[Mu]", "4"]}], "-", 
               RowBox[{"998", " ", 
                SuperscriptBox["\[Mu]", "6"]}], "+", 
               RowBox[{"150", " ", 
                SuperscriptBox["\[Mu]", "8"]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["\[Mu]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "10"}], "+", 
               RowBox[{"59", " ", 
                SuperscriptBox["\[Mu]", "2"]}], "-", 
               RowBox[{"114", " ", 
                SuperscriptBox["\[Mu]", "4"]}], "+", 
               RowBox[{"89", " ", 
                SuperscriptBox["\[Mu]", "6"]}], "-", 
               RowBox[{"28", " ", 
                SuperscriptBox["\[Mu]", "8"]}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["\[Mu]", "10"]}]}], ")"}]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[Delta]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{"184", " ", 
                SuperscriptBox["\[Mu]", "2"]}], "-", 
               RowBox[{"537", " ", 
                SuperscriptBox["\[Mu]", "4"]}], "+", 
               RowBox[{"434", " ", 
                SuperscriptBox["\[Mu]", "6"]}], "-", 
               RowBox[{"125", " ", 
                SuperscriptBox["\[Mu]", "8"]}], "+", 
               RowBox[{"9", " ", 
                SuperscriptBox["\[Mu]", "10"]}]}], ")"}]}]}], ")"}], " ", 
          RowBox[{"ArcTanh", "[", 
           FractionBox[
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", "\[Delta]"}], "-", 
             SuperscriptBox["\[Delta]", "2"], "+", 
             SuperscriptBox["\[Mu]", "2"]}], 
            SqrtBox[
             RowBox[{
              RowBox[{"4", " ", 
               SuperscriptBox["\[Delta]", "3"]}], "+", 
              SuperscriptBox["\[Delta]", "4"], "-", 
              RowBox[{"4", " ", "\[Delta]", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{
               SuperscriptBox["\[Mu]", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "4"}], "+", 
                 SuperscriptBox["\[Mu]", "2"]}], ")"}]}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["\[Delta]", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", 
                 SuperscriptBox["\[Mu]", "2"]}], ")"}]}]}]]], "]"}]}], ")"}], 
        "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Delta]", "2"], "-", 
            SuperscriptBox["\[Mu]", "2"]}], ")"}], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"4", " ", 
             SuperscriptBox["\[Delta]", "3"]}], "+", 
            SuperscriptBox["\[Delta]", "4"], "-", 
            RowBox[{"4", " ", "\[Delta]", " ", 
             SuperscriptBox["\[Mu]", "2"]}], "+", 
            RowBox[{
             SuperscriptBox["\[Mu]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "4"}], "+", 
               SuperscriptBox["\[Mu]", "2"]}], ")"}]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[Delta]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               SuperscriptBox["\[Mu]", "2"]}], ")"}]}]}]]}], ")"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"15", "+", 
          RowBox[{"24", " ", 
           SuperscriptBox["\[Delta]", "7"]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["\[Delta]", "8"]}], "-", 
          RowBox[{"44", " ", 
           SuperscriptBox["\[Mu]", "2"]}], "+", 
          RowBox[{"51", " ", 
           SuperscriptBox["\[Mu]", "4"]}], "-", 
          RowBox[{"22", " ", 
           SuperscriptBox["\[Mu]", "6"]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["\[Mu]", "8"]}], "+", 
          RowBox[{
           SuperscriptBox["\[Delta]", "5"], " ", 
           RowBox[{"(", 
            RowBox[{"215", "-", 
             RowBox[{"72", " ", 
              SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["\[Delta]", "6"], " ", 
           RowBox[{"(", 
            RowBox[{"90", "-", 
             RowBox[{"12", " ", 
              SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[Delta]", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"177", "-", 
             RowBox[{"101", " ", 
              SuperscriptBox["\[Mu]", "2"]}], "+", 
             RowBox[{"9", " ", 
              SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["\[Delta]", "3"], " ", 
           RowBox[{"(", 
            RowBox[{"393", "-", 
             RowBox[{"336", " ", 
              SuperscriptBox["\[Mu]", "2"]}], "+", 
             RowBox[{"72", " ", 
              SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}], "+", 
          RowBox[{"\[Delta]", " ", 
           RowBox[{"(", 
            RowBox[{"105", "-", 
             RowBox[{"188", " ", 
              SuperscriptBox["\[Mu]", "2"]}], "+", 
             RowBox[{"121", " ", 
              SuperscriptBox["\[Mu]", "4"]}], "-", 
             RowBox[{"24", " ", 
              SuperscriptBox["\[Mu]", "6"]}]}], ")"}]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[Delta]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "137"}], "+", 
             RowBox[{"170", " ", 
              SuperscriptBox["\[Mu]", "2"]}], "-", 
             RowBox[{"67", " ", 
              SuperscriptBox["\[Mu]", "4"]}], "+", 
             RowBox[{"6", " ", 
              SuperscriptBox["\[Mu]", "6"]}]}], ")"}]}]}], ")"}], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "+", "\[Delta]"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"15", "+", 
          RowBox[{"24", " ", 
           SuperscriptBox["\[Delta]", "7"]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["\[Delta]", "8"]}], "-", 
          RowBox[{"44", " ", 
           SuperscriptBox["\[Mu]", "2"]}], "+", 
          RowBox[{"51", " ", 
           SuperscriptBox["\[Mu]", "4"]}], "-", 
          RowBox[{"22", " ", 
           SuperscriptBox["\[Mu]", "6"]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["\[Mu]", "8"]}], "+", 
          RowBox[{
           SuperscriptBox["\[Delta]", "5"], " ", 
           RowBox[{"(", 
            RowBox[{"215", "-", 
             RowBox[{"72", " ", 
              SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["\[Delta]", "6"], " ", 
           RowBox[{"(", 
            RowBox[{"90", "-", 
             RowBox[{"12", " ", 
              SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[Delta]", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"177", "-", 
             RowBox[{"101", " ", 
              SuperscriptBox["\[Mu]", "2"]}], "+", 
             RowBox[{"9", " ", 
              SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["\[Delta]", "3"], " ", 
           RowBox[{"(", 
            RowBox[{"393", "-", 
             RowBox[{"336", " ", 
              SuperscriptBox["\[Mu]", "2"]}], "+", 
             RowBox[{"72", " ", 
              SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}], "+", 
          RowBox[{"\[Delta]", " ", 
           RowBox[{"(", 
            RowBox[{"105", "-", 
             RowBox[{"188", " ", 
              SuperscriptBox["\[Mu]", "2"]}], "+", 
             RowBox[{"121", " ", 
              SuperscriptBox["\[Mu]", "4"]}], "-", 
             RowBox[{"24", " ", 
              SuperscriptBox["\[Mu]", "6"]}]}], ")"}]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[Delta]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "137"}], "+", 
             RowBox[{"170", " ", 
              SuperscriptBox["\[Mu]", "2"]}], "-", 
             RowBox[{"67", " ", 
              SuperscriptBox["\[Mu]", "4"]}], "+", 
             RowBox[{"6", " ", 
              SuperscriptBox["\[Mu]", "6"]}]}], ")"}]}]}], ")"}], " ", 
        RowBox[{"Log", "[", "\[Mu]", "]"}]}]}], ")"}]}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.797146168590547*^9, 3.797146178116012*^9}, {
   3.797146445779502*^9, 3.797146483448359*^9}, {3.797146671172192*^9, 
   3.797146672623311*^9}, {3.797147021271805*^9, 3.7971470217168503`*^9}, {
   3.797147629707994*^9, 3.797147640203001*^9}, {3.797147872901517*^9, 
   3.797147874815357*^9}, {3.797149876326316*^9, 3.79714989148316*^9}, {
   3.797149923372158*^9, 3.7971499848462563`*^9}, {3.7971500611485033`*^9, 
   3.797150072562335*^9}, {3.797155781130185*^9, 3.7971557995754757`*^9}, {
   3.797156057119828*^9, 3.797156117650455*^9}, 3.797156746269931*^9, 
   3.797167763858304*^9, {3.797167809879382*^9, 3.7971678111473913`*^9}, {
   3.797261993876738*^9, 3.797262001889451*^9}, 3.798285520378539*^9, 
   3.798293467370429*^9, 3.798293516768269*^9, 3.7983030470325937`*^9},
 CellLabel->
  "In[587]:=",ExpressionUUID->"ed0cf0fc-edfc-454a-821e-c9f92d4df508"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"\[Chi]PT", " ", "slope", " ", "value", " ", "in", " ", 
    SuperscriptBox["GeV", 
     RowBox[{"-", "2"}]]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"slopeIANLOloops", "/.", "constants"}], "//", "Chop"}]}]], "Input",\

 CellChangeTimes->{{3.797147265576913*^9, 3.7971472668667917`*^9}, {
   3.7971476189871883`*^9, 3.797147647419004*^9}, {3.7971476928004704`*^9, 
   3.797147735387517*^9}, {3.797149898220501*^9, 3.797149910004161*^9}, {
   3.797150063851244*^9, 3.7971500645409927`*^9}, {3.7971558103502693`*^9, 
   3.79715582767183*^9}, {3.797156064050435*^9, 3.797156088615584*^9}, {
   3.7971561204482937`*^9, 3.7971561455827503`*^9}, {3.797156177275193*^9, 
   3.797156186963296*^9}, 3.797156746479248*^9, 3.798285521056485*^9, 
   3.798293516973752*^9, {3.79830318718541*^9, 3.798303188426505*^9}},
 CellLabel->
  "In[588]:=",ExpressionUUID->"299985ee-d737-4f50-9f25-a2ceb6c7c2d3"],

Cell[BoxData["0.5819775744832197`"], "Output",
 CellChangeTimes->{3.7983030697930937`*^9, 3.7983032209644136`*^9, 
  3.798435250636705*^9},
 CellLabel->
  "Out[588]=",ExpressionUUID->"c08a1a1d-121c-4e51-b409-5334c8184b3f"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"HB", " ", "expansion", " ", "up", " ", "to", " ", "O", 
    RowBox[{"(", 
     SuperscriptBox["\[Mu]", "5"], ")"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"slopeIANLOloopsHB", "=", 
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox["hA", "2"], " ", 
       SuperscriptBox["Mp", "2"]}], 
      RowBox[{"864", " ", 
       SuperscriptBox["f\[Pi]", "2"], " ", 
       SuperscriptBox["M\[CapitalDelta]", "2"], " ", 
       SuperscriptBox["\[Pi]", "2"], " ", "\[Delta]"}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        RowBox[{"Log", "[", "\[Mu]", "]"}]}], "+", "7", "+", 
       RowBox[{"36", " ", "\[Delta]"}], "+", 
       FractionBox[
        RowBox[{"183", " ", 
         SuperscriptBox["\[Delta]", "2"]}], "2"], "+", 
       RowBox[{"126", " ", 
        SuperscriptBox["\[Delta]", "3"]}], "+", 
       RowBox[{"101", " ", 
        SuperscriptBox["\[Delta]", "4"]}], "+", 
       FractionBox[
        RowBox[{"105", " ", 
         SuperscriptBox["\[Delta]", "5"]}], "2"], "+", 
       RowBox[{"18", " ", 
        SuperscriptBox["\[Delta]", "6"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["\[Delta]", "7"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"15", " ", "\[Delta]"}], "+", 
          RowBox[{"105", " ", 
           SuperscriptBox["\[Delta]", "2"]}], "+", 
          RowBox[{"274", " ", 
           SuperscriptBox["\[Delta]", "3"]}], "+", 
          RowBox[{"393", " ", 
           SuperscriptBox["\[Delta]", "4"]}], "+", 
          RowBox[{"354", " ", 
           SuperscriptBox["\[Delta]", "5"]}], "+", 
          RowBox[{"215", " ", 
           SuperscriptBox["\[Delta]", "6"]}], "+", 
          RowBox[{"90", " ", 
           SuperscriptBox["\[Delta]", "7"]}], "+", 
          RowBox[{"24", " ", 
           SuperscriptBox["\[Delta]", "8"]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["\[Delta]", "9"]}]}], ")"}], " ", 
        RowBox[{"Log", "[", "\[Delta]", "]"}]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Delta]"}], ")"}], "5"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"20", " ", "\[Delta]"}], "+", 
          RowBox[{"15", " ", 
           SuperscriptBox["\[Delta]", "2"]}], "+", 
          RowBox[{"9", " ", 
           SuperscriptBox["\[Delta]", "3"]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["\[Delta]", "4"]}]}], ")"}], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "+", "\[Delta]"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"15", " ", "\[Delta]"}], "+", 
          RowBox[{"105", " ", 
           SuperscriptBox["\[Delta]", "2"]}], "+", 
          RowBox[{"274", " ", 
           SuperscriptBox["\[Delta]", "3"]}], "+", 
          RowBox[{"393", " ", 
           SuperscriptBox["\[Delta]", "4"]}], "+", 
          RowBox[{"354", " ", 
           SuperscriptBox["\[Delta]", "5"]}], "+", 
          RowBox[{"215", " ", 
           SuperscriptBox["\[Delta]", "6"]}], "+", 
          RowBox[{"90", " ", 
           SuperscriptBox["\[Delta]", "7"]}], "+", 
          RowBox[{"24", " ", 
           SuperscriptBox["\[Delta]", "8"]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["\[Delta]", "9"]}]}], ")"}], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"2", "+", "\[Delta]"}], "]"}]}]}], ")"}]}]}], 
   ";"}]}]], "Input",
 CellChangeTimes->{
  3.797146452166832*^9, {3.797146506930643*^9, 3.797146515323472*^9}, {
   3.797146548718945*^9, 3.7971465595386963`*^9}, {3.797147739738806*^9, 
   3.797147766475296*^9}, 3.7971477974053993`*^9, {3.7971478365080853`*^9, 
   3.79714785869312*^9}, 3.797147945766645*^9, 3.7971491255041933`*^9, {
   3.797150137503229*^9, 3.797150147880534*^9}, 3.797150183234687*^9, {
   3.797155784736916*^9, 3.797155816970107*^9}, {3.7971560680582743`*^9, 
   3.797156092213599*^9}, {3.797156127453146*^9, 3.797156129712243*^9}, 
   3.797156746980928*^9, {3.797167907263191*^9, 3.797167913128325*^9}, 
   3.798285527220809*^9, 3.7982934715744047`*^9, 3.7982935171804943`*^9, {
   3.798303097173617*^9, 3.798303097900112*^9}, 3.798303145522341*^9, 
   3.798303185157734*^9, {3.798303325581903*^9, 3.7983033670043697`*^9}},
 CellLabel->
  "In[589]:=",ExpressionUUID->"e3f410dd-2471-443d-84a4-201d62c9d5e5"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox["I", "1"], 
  TraditionalForm]],ExpressionUUID->"1727cf47-2984-4722-93df-0cafd8b5b14a"]], \
"Subsubsection",
 CellChangeTimes->{{3.7952329598472157`*^9, 3.795232970283334*^9}, {
  3.795233078708194*^9, 3.795233085035781*^9}, {3.795233116416622*^9, 
  3.795233117536133*^9}},ExpressionUUID->"70a5f4da-469c-4fe2-ac75-\
3839d65d4fc9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"slope", " ", "in", " ", "\[Chi]PT"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"slopeI1NLOloops", "=", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"1728", " ", 
       SuperscriptBox["f\[Pi]", "2"], " ", 
       SuperscriptBox["M\[CapitalDelta]", "2"], " ", 
       SuperscriptBox["\[Pi]", "2"]}]], 
     SuperscriptBox["hA", "2"], " ", 
     SuperscriptBox["Mp", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "42"}], "-", 
       RowBox[{"32", " ", "\[Delta]"}], "-", 
       RowBox[{"18", " ", 
        SuperscriptBox["\[Delta]", "2"]}], "-", 
       RowBox[{"82", " ", 
        SuperscriptBox["\[Delta]", "3"]}], "-", 
       RowBox[{"23", " ", 
        SuperscriptBox["\[Delta]", "4"]}], "+", 
       RowBox[{"57", " ", 
        SuperscriptBox["\[Mu]", "2"]}], "-", 
       RowBox[{"23", " ", 
        SuperscriptBox["\[Mu]", "4"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[Delta]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "50"}], "+", 
          RowBox[{"23", " ", 
           SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "+", 
       RowBox[{"2", " ", "\[Delta]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "32"}], "+", 
          RowBox[{"41", " ", 
           SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"100", " ", 
           SuperscriptBox["\[Delta]", "5"]}], "+", 
          RowBox[{"19", " ", 
           SuperscriptBox["\[Delta]", "6"]}], "-", 
          RowBox[{"29", " ", 
           SuperscriptBox["\[Mu]", "2"]}], "+", 
          RowBox[{"57", " ", 
           SuperscriptBox["\[Mu]", "4"]}], "-", 
          RowBox[{"19", " ", 
           SuperscriptBox["\[Mu]", "6"]}], "+", 
          RowBox[{
           SuperscriptBox["\[Delta]", "3"], " ", 
           RowBox[{"(", 
            RowBox[{"186", "-", 
             RowBox[{"200", " ", 
              SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["\[Delta]", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"199", "-", 
             RowBox[{"57", " ", 
              SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "+", 
          RowBox[{"4", " ", "\[Delta]", " ", 
           RowBox[{"(", 
            RowBox[{"2", "-", 
             RowBox[{"35", " ", 
              SuperscriptBox["\[Mu]", "2"]}], "+", 
             RowBox[{"25", " ", 
              SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["\[Delta]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"78", "-", 
             RowBox[{"256", " ", 
              SuperscriptBox["\[Mu]", "2"]}], "+", 
             RowBox[{"57", " ", 
              SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["\[Delta]", "2"], "-", 
          SuperscriptBox["\[Mu]", "2"]}]], "4", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"18", " ", 
           SuperscriptBox["\[Delta]", "9"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[Delta]", "10"]}], "-", 
          RowBox[{"32", " ", 
           SuperscriptBox["\[Mu]", "2"]}], "+", 
          RowBox[{"85", " ", 
           SuperscriptBox["\[Mu]", "4"]}], "-", 
          RowBox[{"67", " ", 
           SuperscriptBox["\[Mu]", "6"]}], "+", 
          RowBox[{"20", " ", 
           SuperscriptBox["\[Mu]", "8"]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[Mu]", "10"]}], "+", 
          RowBox[{
           SuperscriptBox["\[Delta]", "7"], " ", 
           RowBox[{"(", 
            RowBox[{"196", "-", 
             RowBox[{"72", " ", 
              SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["\[Delta]", "8"], " ", 
           RowBox[{"(", 
            RowBox[{"76", "-", 
             RowBox[{"10", " ", 
              SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["\[Delta]", "6"], " ", 
           RowBox[{"(", 
            RowBox[{"337", "-", 
             RowBox[{"248", " ", 
              SuperscriptBox["\[Mu]", "2"]}], "+", 
             RowBox[{"20", " ", 
              SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["\[Delta]", "5"], " ", 
           RowBox[{"(", 
            RowBox[{"397", "-", 
             RowBox[{"518", " ", 
              SuperscriptBox["\[Mu]", "2"]}], "+", 
             RowBox[{"108", " ", 
              SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["\[Delta]", "3"], " ", 
           RowBox[{"(", 
            RowBox[{"169", "-", 
             RowBox[{"650", " ", 
              SuperscriptBox["\[Mu]", "2"]}], "+", 
             RowBox[{"448", " ", 
              SuperscriptBox["\[Mu]", "4"]}], "-", 
             RowBox[{"72", " ", 
              SuperscriptBox["\[Mu]", "6"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["\[Delta]", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"319", "-", 
             RowBox[{"711", " ", 
              SuperscriptBox["\[Mu]", "2"]}], "+", 
             RowBox[{"288", " ", 
              SuperscriptBox["\[Mu]", "4"]}], "-", 
             RowBox[{"20", " ", 
              SuperscriptBox["\[Mu]", "6"]}]}], ")"}]}], "+", 
          RowBox[{"3", " ", "\[Delta]", " ", 
           RowBox[{"(", 
            RowBox[{"3", "-", 
             RowBox[{"48", " ", 
              SuperscriptBox["\[Mu]", "2"]}], "+", 
             RowBox[{"85", " ", 
              SuperscriptBox["\[Mu]", "4"]}], "-", 
             RowBox[{"42", " ", 
              SuperscriptBox["\[Mu]", "6"]}], "+", 
             RowBox[{"6", " ", 
              SuperscriptBox["\[Mu]", "8"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["\[Delta]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"55", "-", 
             RowBox[{"392", " ", 
              SuperscriptBox["\[Mu]", "2"]}], "+", 
             RowBox[{"441", " ", 
              SuperscriptBox["\[Mu]", "4"]}], "-", 
             RowBox[{"136", " ", 
              SuperscriptBox["\[Mu]", "6"]}], "+", 
             RowBox[{"10", " ", 
              SuperscriptBox["\[Mu]", "8"]}]}], ")"}]}]}], ")"}]}], "-", 
       RowBox[{
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["\[Delta]", "2"], "-", 
          SuperscriptBox["\[Mu]", "2"]}]], "4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"18", " ", 
           SuperscriptBox["\[Delta]", "9"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[Delta]", "10"]}], "+", 
          RowBox[{
           SuperscriptBox["\[Delta]", "7"], " ", 
           RowBox[{"(", 
            RowBox[{"182", "-", 
             RowBox[{"72", " ", 
              SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["\[Delta]", "8"], " ", 
           RowBox[{"(", 
            RowBox[{"74", "-", 
             RowBox[{"10", " ", 
              SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["\[Delta]", "6"], " ", 
           RowBox[{"(", 
            RowBox[{"291", "-", 
             RowBox[{"240", " ", 
              SuperscriptBox["\[Mu]", "2"]}], "+", 
             RowBox[{"20", " ", 
              SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["\[Delta]", "5"], " ", 
           RowBox[{"(", 
            RowBox[{"307", "-", 
             RowBox[{"476", " ", 
              SuperscriptBox["\[Mu]", "2"]}], "+", 
             RowBox[{"108", " ", 
              SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["\[Delta]", "3"], " ", 
           RowBox[{"(", 
            RowBox[{"84", "-", 
             RowBox[{"490", " ", 
              SuperscriptBox["\[Mu]", "2"]}], "+", 
             RowBox[{"406", " ", 
              SuperscriptBox["\[Mu]", "4"]}], "-", 
             RowBox[{"72", " ", 
              SuperscriptBox["\[Mu]", "6"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["\[Delta]", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"208", "-", 
             RowBox[{"603", " ", 
              SuperscriptBox["\[Mu]", "2"]}], "+", 
             RowBox[{"276", " ", 
              SuperscriptBox["\[Mu]", "4"]}], "-", 
             RowBox[{"20", " ", 
              SuperscriptBox["\[Mu]", "6"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["\[Mu]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "9"}], "+", 
             RowBox[{"48", " ", 
              SuperscriptBox["\[Mu]", "2"]}], "-", 
             RowBox[{"51", " ", 
              SuperscriptBox["\[Mu]", "4"]}], "+", 
             RowBox[{"18", " ", 
              SuperscriptBox["\[Mu]", "6"]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Mu]", "8"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["\[Delta]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"17", "-", 
             RowBox[{"246", " ", 
              SuperscriptBox["\[Mu]", "2"]}], "+", 
             RowBox[{"363", " ", 
              SuperscriptBox["\[Mu]", "4"]}], "-", 
             RowBox[{"128", " ", 
              SuperscriptBox["\[Mu]", "6"]}], "+", 
             RowBox[{"10", " ", 
              SuperscriptBox["\[Mu]", "8"]}]}], ")"}]}], "+", 
          RowBox[{"\[Delta]", " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"69", " ", 
              SuperscriptBox["\[Mu]", "2"]}], "+", 
             RowBox[{"185", " ", 
              SuperscriptBox["\[Mu]", "4"]}], "-", 
             RowBox[{"112", " ", 
              SuperscriptBox["\[Mu]", "6"]}], "+", 
             RowBox[{"18", " ", 
              SuperscriptBox["\[Mu]", "8"]}]}], ")"}]}]}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"132", " ", 
             SuperscriptBox["\[Delta]", "11"]}], "+", 
            RowBox[{"15", " ", 
             SuperscriptBox["\[Delta]", "12"]}], "+", 
            RowBox[{
             SuperscriptBox["\[Delta]", "9"], " ", 
             RowBox[{"(", 
              RowBox[{"860", "-", 
               RowBox[{"660", " ", 
                SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["\[Delta]", "10"], " ", 
             RowBox[{"(", 
              RowBox[{"474", "-", 
               RowBox[{"90", " ", 
                SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["\[Delta]", "8"], " ", 
             RowBox[{"(", 
              RowBox[{"707", "-", 
               RowBox[{"1985", " ", 
                SuperscriptBox["\[Mu]", "2"]}], "+", 
               RowBox[{"225", " ", 
                SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[Delta]", "7"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "65"}], "-", 
               RowBox[{"1517", " ", 
                SuperscriptBox["\[Mu]", "2"]}], "+", 
               RowBox[{"660", " ", 
                SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}], "-", 
            RowBox[{
             SuperscriptBox["\[Delta]", "6"], " ", 
             RowBox[{"(", 
              RowBox[{"851", "+", 
               RowBox[{"2144", " ", 
                SuperscriptBox["\[Mu]", "2"]}], "-", 
               RowBox[{"3200", " ", 
                SuperscriptBox["\[Mu]", "4"]}], "+", 
               RowBox[{"300", " ", 
                SuperscriptBox["\[Mu]", "6"]}]}], ")"}]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[Delta]", "5"], " ", 
             RowBox[{"(", 
              RowBox[{"403", "-", 
               RowBox[{"97", " ", 
                SuperscriptBox["\[Mu]", "2"]}], "-", 
               RowBox[{"1971", " ", 
                SuperscriptBox["\[Mu]", "4"]}], "+", 
               RowBox[{"660", " ", 
                SuperscriptBox["\[Mu]", "6"]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["\[Delta]", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "350"}], "+", 
               RowBox[{"1618", " ", 
                SuperscriptBox["\[Mu]", "2"]}], "+", 
               RowBox[{"2277", " ", 
                SuperscriptBox["\[Mu]", "4"]}], "-", 
               RowBox[{"2430", " ", 
                SuperscriptBox["\[Mu]", "6"]}], "+", 
               RowBox[{"225", " ", 
                SuperscriptBox["\[Mu]", "8"]}]}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[Delta]", "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "28"}], "+", 
               RowBox[{"667", " ", 
                SuperscriptBox["\[Mu]", "2"]}], "-", 
               RowBox[{"10", " ", 
                SuperscriptBox["\[Mu]", "4"]}], "-", 
               RowBox[{"1111", " ", 
                SuperscriptBox["\[Mu]", "6"]}], "+", 
               RowBox[{"330", " ", 
                SuperscriptBox["\[Mu]", "8"]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["\[Delta]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"10", "+", 
               RowBox[{"554", " ", 
                SuperscriptBox["\[Mu]", "2"]}], "-", 
               RowBox[{"831", " ", 
                SuperscriptBox["\[Mu]", "4"]}], "-", 
               RowBox[{"950", " ", 
                SuperscriptBox["\[Mu]", "6"]}], "+", 
               RowBox[{"830", " ", 
                SuperscriptBox["\[Mu]", "8"]}], "-", 
               RowBox[{"90", " ", 
                SuperscriptBox["\[Mu]", "10"]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["\[Mu]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"26", "-", 
               RowBox[{"104", " ", 
                SuperscriptBox["\[Mu]", "2"]}], "+", 
               RowBox[{"72", " ", 
                SuperscriptBox["\[Mu]", "4"]}], "+", 
               RowBox[{"110", " ", 
                SuperscriptBox["\[Mu]", "6"]}], "-", 
               RowBox[{"89", " ", 
                SuperscriptBox["\[Mu]", "8"]}], "+", 
               RowBox[{"15", " ", 
                SuperscriptBox["\[Mu]", "10"]}]}], ")"}]}], "-", 
            RowBox[{"2", " ", "\[Delta]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "-", 
               RowBox[{"74", " ", 
                SuperscriptBox["\[Mu]", "2"]}], "+", 
               RowBox[{"240", " ", 
                SuperscriptBox["\[Mu]", "4"]}], "+", 
               RowBox[{"22", " ", 
                SuperscriptBox["\[Mu]", "6"]}], "-", 
               RowBox[{"227", " ", 
                SuperscriptBox["\[Mu]", "8"]}], "+", 
               RowBox[{"66", " ", 
                SuperscriptBox["\[Mu]", "10"]}]}], ")"}]}]}], ")"}], " ", 
          RowBox[{"ArcTanh", "[", 
           FractionBox[
            RowBox[{
             RowBox[{"-", "2"}], "-", 
             RowBox[{"2", " ", "\[Delta]"}], "-", 
             SuperscriptBox["\[Delta]", "2"], "+", 
             SuperscriptBox["\[Mu]", "2"]}], 
            SqrtBox[
             RowBox[{
              RowBox[{"4", " ", 
               SuperscriptBox["\[Delta]", "3"]}], "+", 
              SuperscriptBox["\[Delta]", "4"], "-", 
              RowBox[{"4", " ", "\[Delta]", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{
               SuperscriptBox["\[Mu]", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "4"}], "+", 
                 SuperscriptBox["\[Mu]", "2"]}], ")"}]}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["\[Delta]", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", 
                 SuperscriptBox["\[Mu]", "2"]}], ")"}]}]}]]], "]"}]}], ")"}], 
        "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Delta]", "2"], "-", 
            SuperscriptBox["\[Mu]", "2"]}], ")"}], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"4", " ", 
             SuperscriptBox["\[Delta]", "3"]}], "+", 
            SuperscriptBox["\[Delta]", "4"], "-", 
            RowBox[{"4", " ", "\[Delta]", " ", 
             SuperscriptBox["\[Mu]", "2"]}], "+", 
            RowBox[{
             SuperscriptBox["\[Mu]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "4"}], "+", 
               SuperscriptBox["\[Mu]", "2"]}], ")"}]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[Delta]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               SuperscriptBox["\[Mu]", "2"]}], ")"}]}]}]]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"132", " ", 
             SuperscriptBox["\[Delta]", "11"]}], "+", 
            RowBox[{"15", " ", 
             SuperscriptBox["\[Delta]", "12"]}], "+", 
            RowBox[{
             SuperscriptBox["\[Delta]", "9"], " ", 
             RowBox[{"(", 
              RowBox[{"860", "-", 
               RowBox[{"660", " ", 
                SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["\[Delta]", "10"], " ", 
             RowBox[{"(", 
              RowBox[{"474", "-", 
               RowBox[{"90", " ", 
                SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["\[Delta]", "8"], " ", 
             RowBox[{"(", 
              RowBox[{"707", "-", 
               RowBox[{"1985", " ", 
                SuperscriptBox["\[Mu]", "2"]}], "+", 
               RowBox[{"225", " ", 
                SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[Delta]", "7"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "65"}], "-", 
               RowBox[{"1517", " ", 
                SuperscriptBox["\[Mu]", "2"]}], "+", 
               RowBox[{"660", " ", 
                SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}], "-", 
            RowBox[{
             SuperscriptBox["\[Delta]", "6"], " ", 
             RowBox[{"(", 
              RowBox[{"851", "+", 
               RowBox[{"2144", " ", 
                SuperscriptBox["\[Mu]", "2"]}], "-", 
               RowBox[{"3200", " ", 
                SuperscriptBox["\[Mu]", "4"]}], "+", 
               RowBox[{"300", " ", 
                SuperscriptBox["\[Mu]", "6"]}]}], ")"}]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[Delta]", "5"], " ", 
             RowBox[{"(", 
              RowBox[{"403", "-", 
               RowBox[{"97", " ", 
                SuperscriptBox["\[Mu]", "2"]}], "-", 
               RowBox[{"1971", " ", 
                SuperscriptBox["\[Mu]", "4"]}], "+", 
               RowBox[{"660", " ", 
                SuperscriptBox["\[Mu]", "6"]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["\[Delta]", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "350"}], "+", 
               RowBox[{"1618", " ", 
                SuperscriptBox["\[Mu]", "2"]}], "+", 
               RowBox[{"2277", " ", 
                SuperscriptBox["\[Mu]", "4"]}], "-", 
               RowBox[{"2430", " ", 
                SuperscriptBox["\[Mu]", "6"]}], "+", 
               RowBox[{"225", " ", 
                SuperscriptBox["\[Mu]", "8"]}]}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[Delta]", "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "28"}], "+", 
               RowBox[{"667", " ", 
                SuperscriptBox["\[Mu]", "2"]}], "-", 
               RowBox[{"10", " ", 
                SuperscriptBox["\[Mu]", "4"]}], "-", 
               RowBox[{"1111", " ", 
                SuperscriptBox["\[Mu]", "6"]}], "+", 
               RowBox[{"330", " ", 
                SuperscriptBox["\[Mu]", "8"]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["\[Delta]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"10", "+", 
               RowBox[{"554", " ", 
                SuperscriptBox["\[Mu]", "2"]}], "-", 
               RowBox[{"831", " ", 
                SuperscriptBox["\[Mu]", "4"]}], "-", 
               RowBox[{"950", " ", 
                SuperscriptBox["\[Mu]", "6"]}], "+", 
               RowBox[{"830", " ", 
                SuperscriptBox["\[Mu]", "8"]}], "-", 
               RowBox[{"90", " ", 
                SuperscriptBox["\[Mu]", "10"]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["\[Mu]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"26", "-", 
               RowBox[{"104", " ", 
                SuperscriptBox["\[Mu]", "2"]}], "+", 
               RowBox[{"72", " ", 
                SuperscriptBox["\[Mu]", "4"]}], "+", 
               RowBox[{"110", " ", 
                SuperscriptBox["\[Mu]", "6"]}], "-", 
               RowBox[{"89", " ", 
                SuperscriptBox["\[Mu]", "8"]}], "+", 
               RowBox[{"15", " ", 
                SuperscriptBox["\[Mu]", "10"]}]}], ")"}]}], "-", 
            RowBox[{"2", " ", "\[Delta]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "-", 
               RowBox[{"74", " ", 
                SuperscriptBox["\[Mu]", "2"]}], "+", 
               RowBox[{"240", " ", 
                SuperscriptBox["\[Mu]", "4"]}], "+", 
               RowBox[{"22", " ", 
                SuperscriptBox["\[Mu]", "6"]}], "-", 
               RowBox[{"227", " ", 
                SuperscriptBox["\[Mu]", "8"]}], "+", 
               RowBox[{"66", " ", 
                SuperscriptBox["\[Mu]", "10"]}]}], ")"}]}]}], ")"}], " ", 
          RowBox[{"ArcTanh", "[", 
           FractionBox[
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", "\[Delta]"}], "-", 
             SuperscriptBox["\[Delta]", "2"], "+", 
             SuperscriptBox["\[Mu]", "2"]}], 
            SqrtBox[
             RowBox[{
              RowBox[{"4", " ", 
               SuperscriptBox["\[Delta]", "3"]}], "+", 
              SuperscriptBox["\[Delta]", "4"], "-", 
              RowBox[{"4", " ", "\[Delta]", " ", 
               SuperscriptBox["\[Mu]", "2"]}], "+", 
              RowBox[{
               SuperscriptBox["\[Mu]", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "4"}], "+", 
                 SuperscriptBox["\[Mu]", "2"]}], ")"}]}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["\[Delta]", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", 
                 SuperscriptBox["\[Mu]", "2"]}], ")"}]}]}]]], "]"}]}], ")"}], 
        "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Delta]", "2"], "-", 
            SuperscriptBox["\[Mu]", "2"]}], ")"}], " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"4", " ", 
             SuperscriptBox["\[Delta]", "3"]}], "+", 
            SuperscriptBox["\[Delta]", "4"], "-", 
            RowBox[{"4", " ", "\[Delta]", " ", 
             SuperscriptBox["\[Mu]", "2"]}], "+", 
            RowBox[{
             SuperscriptBox["\[Mu]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "4"}], "+", 
               SuperscriptBox["\[Mu]", "2"]}], ")"}]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[Delta]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               SuperscriptBox["\[Mu]", "2"]}], ")"}]}]}]]}], ")"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "30"}], "+", 
          RowBox[{"102", " ", 
           SuperscriptBox["\[Delta]", "7"]}], "+", 
          RowBox[{"15", " ", 
           SuperscriptBox["\[Delta]", "8"]}], "+", 
          RowBox[{"58", " ", 
           SuperscriptBox["\[Mu]", "2"]}], "+", 
          RowBox[{"22", " ", 
           SuperscriptBox["\[Mu]", "4"]}], "-", 
          RowBox[{"59", " ", 
           SuperscriptBox["\[Mu]", "6"]}], "+", 
          RowBox[{"15", " ", 
           SuperscriptBox["\[Mu]", "8"]}], "+", 
          RowBox[{
           SuperscriptBox["\[Delta]", "5"], " ", 
           RowBox[{"(", 
            RowBox[{"320", "-", 
             RowBox[{"306", " ", 
              SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "-", 
          RowBox[{"30", " ", 
           SuperscriptBox["\[Delta]", "6"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "9"}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["\[Delta]", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"67", "-", 
             RowBox[{"599", " ", 
              SuperscriptBox["\[Mu]", "2"]}], "+", 
             RowBox[{"90", " ", 
              SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["\[Delta]", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "264"}], "-", 
             RowBox[{"512", " ", 
              SuperscriptBox["\[Mu]", "2"]}], "+", 
             RowBox[{"306", " ", 
              SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}], "-", 
          RowBox[{"2", " ", "\[Delta]", " ", 
           RowBox[{"(", 
            RowBox[{"80", "-", 
             RowBox[{"62", " ", 
              SuperscriptBox["\[Mu]", "2"]}], "-", 
             RowBox[{"96", " ", 
              SuperscriptBox["\[Mu]", "4"]}], "+", 
             RowBox[{"51", " ", 
              SuperscriptBox["\[Mu]", "6"]}]}], ")"}]}], "-", 
          RowBox[{
           SuperscriptBox["\[Delta]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"323", "+", 
             RowBox[{"94", " ", 
              SuperscriptBox["\[Mu]", "2"]}], "-", 
             RowBox[{"388", " ", 
              SuperscriptBox["\[Mu]", "4"]}], "+", 
             RowBox[{"60", " ", 
              SuperscriptBox["\[Mu]", "6"]}]}], ")"}]}]}], ")"}], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "+", "\[Delta]"}], "]"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "30"}], "+", 
          RowBox[{"102", " ", 
           SuperscriptBox["\[Delta]", "7"]}], "+", 
          RowBox[{"15", " ", 
           SuperscriptBox["\[Delta]", "8"]}], "+", 
          RowBox[{"58", " ", 
           SuperscriptBox["\[Mu]", "2"]}], "+", 
          RowBox[{"22", " ", 
           SuperscriptBox["\[Mu]", "4"]}], "-", 
          RowBox[{"59", " ", 
           SuperscriptBox["\[Mu]", "6"]}], "+", 
          RowBox[{"15", " ", 
           SuperscriptBox["\[Mu]", "8"]}], "+", 
          RowBox[{
           SuperscriptBox["\[Delta]", "5"], " ", 
           RowBox[{"(", 
            RowBox[{"320", "-", 
             RowBox[{"306", " ", 
              SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "-", 
          RowBox[{"30", " ", 
           SuperscriptBox["\[Delta]", "6"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "9"}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["\[Delta]", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"67", "-", 
             RowBox[{"599", " ", 
              SuperscriptBox["\[Mu]", "2"]}], "+", 
             RowBox[{"90", " ", 
              SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["\[Delta]", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "264"}], "-", 
             RowBox[{"512", " ", 
              SuperscriptBox["\[Mu]", "2"]}], "+", 
             RowBox[{"306", " ", 
              SuperscriptBox["\[Mu]", "4"]}]}], ")"}]}], "-", 
          RowBox[{"2", " ", "\[Delta]", " ", 
           RowBox[{"(", 
            RowBox[{"80", "-", 
             RowBox[{"62", " ", 
              SuperscriptBox["\[Mu]", "2"]}], "-", 
             RowBox[{"96", " ", 
              SuperscriptBox["\[Mu]", "4"]}], "+", 
             RowBox[{"51", " ", 
              SuperscriptBox["\[Mu]", "6"]}]}], ")"}]}], "-", 
          RowBox[{
           SuperscriptBox["\[Delta]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"323", "+", 
             RowBox[{"94", " ", 
              SuperscriptBox["\[Mu]", "2"]}], "-", 
             RowBox[{"388", " ", 
              SuperscriptBox["\[Mu]", "4"]}], "+", 
             RowBox[{"60", " ", 
              SuperscriptBox["\[Mu]", "6"]}]}], ")"}]}]}], ")"}], " ", 
        RowBox[{"Log", "[", "\[Mu]", "]"}]}]}], ")"}]}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.797146168590547*^9, 3.797146178116012*^9}, {
   3.797146445779502*^9, 3.797146483448359*^9}, {3.797146671172192*^9, 
   3.797146672623311*^9}, {3.797147021271805*^9, 3.7971470217168503`*^9}, {
   3.797147629707994*^9, 3.797147640203001*^9}, {3.797147872901517*^9, 
   3.797147874815357*^9}, {3.797149876326316*^9, 3.79714989148316*^9}, {
   3.797149923372158*^9, 3.7971499848462563`*^9}, {3.7971500611485033`*^9, 
   3.797150072562335*^9}, {3.797155781130185*^9, 3.7971557995754757`*^9}, {
   3.797156057119828*^9, 3.797156117650455*^9}, 3.797156556330862*^9, 
   3.7971567474118757`*^9, 3.797164671031713*^9, {3.797164812936241*^9, 
   3.7971648297379627`*^9}, {3.797165053634214*^9, 3.797165070792367*^9}, 
   3.7982855341007338`*^9, 3.7982934791207123`*^9, 3.7982935177026863`*^9, 
   3.798304410709837*^9},
 CellLabel->
  "In[590]:=",ExpressionUUID->"61c9742b-6b75-4248-a430-ead56c46ef24"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"\[Chi]PT", " ", "slope", " ", "value", " ", "in", " ", 
    SuperscriptBox["GeV", 
     RowBox[{"-", "2"}]]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"slopeI1NLOloops", "/.", "constants"}], "//", "Chop"}]}]], "Input",\

 CellChangeTimes->{{3.797147265576913*^9, 3.7971472668667917`*^9}, {
   3.7971476189871883`*^9, 3.797147647419004*^9}, {3.7971476928004704`*^9, 
   3.797147735387517*^9}, {3.797149898220501*^9, 3.797149910004161*^9}, {
   3.797150063851244*^9, 3.7971500645409927`*^9}, {3.7971558103502693`*^9, 
   3.79715582767183*^9}, {3.797156064050435*^9, 3.797156088615584*^9}, {
   3.7971561204482937`*^9, 3.7971561455827503`*^9}, {3.797156177275193*^9, 
   3.797156186963296*^9}, 3.797156557546571*^9, 3.79715674770852*^9, 
   3.798285535372623*^9, 3.798293518174855*^9, {3.798304450345756*^9, 
   3.798304453452566*^9}},
 CellLabel->
  "In[591]:=",ExpressionUUID->"ecf7d200-51b3-4420-a175-712aeee1bf8e"],

Cell[BoxData["0.24565743214111105`"], "Output",
 CellChangeTimes->{{3.798304447289831*^9, 3.798304453977466*^9}, 
   3.798435250775399*^9},
 CellLabel->
  "Out[591]=",ExpressionUUID->"514092d6-7bef-4058-95e1-73f650e2108a"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"HB", " ", "expansion", " ", "up", " ", "to", " ", "O", 
    RowBox[{"(", 
     SuperscriptBox["\[Mu]", "5"], ")"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"slopeI1NLOloopsHB", "=", 
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox["hA", "2"], " ", 
       SuperscriptBox["Mp", "2"]}], 
      RowBox[{"864", " ", 
       SuperscriptBox["f\[Pi]", "2"], " ", 
       SuperscriptBox["M\[CapitalDelta]", "2"], " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["\[Delta]", "2"]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"4", "+", 
          RowBox[{"8", " ", "\[Delta]"}]}], ")"}], " ", 
        RowBox[{"Log", "[", "\[Mu]", "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"4", "+", 
          RowBox[{"32", " ", "\[Delta]"}], "+", 
          RowBox[{"112", " ", 
           SuperscriptBox["\[Delta]", "2"]}], "+", 
          RowBox[{"228", " ", 
           SuperscriptBox["\[Delta]", "3"]}], "+", 
          RowBox[{"170", " ", 
           SuperscriptBox["\[Delta]", "4"]}], "-", 
          RowBox[{"94", " ", 
           SuperscriptBox["\[Delta]", "5"]}], "-", 
          RowBox[{"237", " ", 
           SuperscriptBox["\[Delta]", "6"]}], "-", 
          RowBox[{"144", " ", 
           SuperscriptBox["\[Delta]", "7"]}], "-", 
          RowBox[{"30", " ", 
           SuperscriptBox["\[Delta]", "8"]}]}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"4", " ", "\[Delta]"}], "-", 
          RowBox[{"30", " ", 
           SuperscriptBox["\[Delta]", "2"]}], "-", 
          RowBox[{"160", " ", 
           SuperscriptBox["\[Delta]", "3"]}], "-", 
          RowBox[{"323", " ", 
           SuperscriptBox["\[Delta]", "4"]}], "-", 
          RowBox[{"264", " ", 
           SuperscriptBox["\[Delta]", "5"]}], "+", 
          RowBox[{"67", " ", 
           SuperscriptBox["\[Delta]", "6"]}], "+", 
          RowBox[{"320", " ", 
           SuperscriptBox["\[Delta]", "7"]}], "+", 
          RowBox[{"270", " ", 
           SuperscriptBox["\[Delta]", "8"]}], "+", 
          RowBox[{"102", " ", 
           SuperscriptBox["\[Delta]", "9"]}], "+", 
          RowBox[{"15", " ", 
           SuperscriptBox["\[Delta]", "10"]}]}], ")"}], " ", 
        RowBox[{"Log", "[", "\[Delta]", "]"}]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Delta]"}], ")"}], "5"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"3", " ", "\[Delta]"}], "-", 
          RowBox[{"25", " ", 
           SuperscriptBox["\[Delta]", "2"]}], "-", 
          RowBox[{"15", " ", 
           SuperscriptBox["\[Delta]", "3"]}], "+", 
          RowBox[{"27", " ", 
           SuperscriptBox["\[Delta]", "4"]}], "+", 
          RowBox[{"15", " ", 
           SuperscriptBox["\[Delta]", "5"]}]}], ")"}], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "+", "\[Delta]"}], "]"}]}], "+", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "-", 
          RowBox[{"4", " ", "\[Delta]"}], "+", 
          RowBox[{"30", " ", 
           SuperscriptBox["\[Delta]", "2"]}], "+", 
          RowBox[{"160", " ", 
           SuperscriptBox["\[Delta]", "3"]}], "+", 
          RowBox[{"323", " ", 
           SuperscriptBox["\[Delta]", "4"]}], "+", 
          RowBox[{"264", " ", 
           SuperscriptBox["\[Delta]", "5"]}], "-", 
          RowBox[{"67", " ", 
           SuperscriptBox["\[Delta]", "6"]}], "-", 
          RowBox[{"320", " ", 
           SuperscriptBox["\[Delta]", "7"]}], "-", 
          RowBox[{"270", " ", 
           SuperscriptBox["\[Delta]", "8"]}], "-", 
          RowBox[{"102", " ", 
           SuperscriptBox["\[Delta]", "9"]}], "-", 
          RowBox[{"15", " ", 
           SuperscriptBox["\[Delta]", "10"]}]}], ")"}], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"2", "+", "\[Delta]"}], "]"}]}]}], ")"}]}]}], 
   ";"}]}]], "Input",
 CellChangeTimes->{
  3.797146452166832*^9, {3.797146506930643*^9, 3.797146515323472*^9}, {
   3.797146548718945*^9, 3.7971465595386963`*^9}, {3.797147739738806*^9, 
   3.797147766475296*^9}, 3.7971477974053993`*^9, {3.7971478365080853`*^9, 
   3.79714785869312*^9}, 3.797147945766645*^9, 3.7971491255041933`*^9, {
   3.797150137503229*^9, 3.797150147880534*^9}, 3.797150183234687*^9, {
   3.797155784736916*^9, 3.797155816970107*^9}, {3.7971560680582743`*^9, 
   3.797156092213599*^9}, {3.797156127453146*^9, 3.797156129712243*^9}, 
   3.797156558654739*^9, 3.7971567482081327`*^9, {3.797164902083516*^9, 
   3.797164906493174*^9}, 3.797165226900537*^9, {3.797165282513694*^9, 
   3.797165292277543*^9}, 3.797166685214965*^9, 3.798285539554187*^9, 
   3.7982934835097017`*^9, 3.7982935186081877`*^9, {3.7983044782037077`*^9, 
   3.798304479013393*^9}, {3.798304690090027*^9, 3.798304739821122*^9}},
 CellLabel->
  "In[592]:=",ExpressionUUID->"86c33bc9-e2be-4436-92b0-7026240b6fd8"]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["Next-to-leading order ",
  FontColor->RGBColor[0.024536507209887846`, 0., 0.9912413214312963]],
 Cell[BoxData[
  FormBox["\[CapitalDelta]", TraditionalForm]],
  FormatType->"TraditionalForm",
  FontColor->RGBColor[0.024536507209887846`, 0., 0.9912413214312963],
  ExpressionUUID->"4b7d131a-ac5b-4e22-b0f2-f8ced8c2dc8f"],
 StyleBox["- exchange",
  FontColor->RGBColor[0.024536507209887846`, 0., 0.9912413214312963]]
}], "Section",
 CellChangeTimes->{{3.7981794736094007`*^9, 3.79817948307029*^9}, {
  3.798179630517174*^9, 
  3.798179684197101*^9}},ExpressionUUID->"5d2c763d-e73d-4afd-81f2-\
8a1d97daacf7"],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox["\[Gamma]", "0"], 
  TraditionalForm]],ExpressionUUID->"67a55e41-6b14-40a5-a246-2e61c9548830"]], \
"Subsubsection",
 CellChangeTimes->{{3.7952329598472157`*^9, 3.795232970283334*^9}, {
  3.7952331038241262`*^9, 
  3.795233105069667*^9}},ExpressionUUID->"b372e9d9-0a6e-41d0-88c2-\
016898385f57"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"static", " ", "polarizability", " ", "in", " ", "\[Chi]PT"}], 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Gamma]0NLO\[CapitalDelta]exch", "=", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["e", "2"], " ", 
         SuperscriptBox["gE", "2"]}], 
        RowBox[{"4", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"Mp", "+", "M\[CapitalDelta]"}], ")"}], "4"], " ", 
         "\[Pi]"}]]}], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["e", "2"], " ", 
        SuperscriptBox["gM", "2"]}], 
       RowBox[{"4", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"Mp", "-", "M\[CapitalDelta]"}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"Mp", "+", "M\[CapitalDelta]"}], ")"}], "2"], " ", 
        "\[Pi]"}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["e", "2"], " ", "gE", " ", "gM", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["Mp", "2"], "-", 
          SuperscriptBox["M\[CapitalDelta]", "2"]}], ")"}]}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"Mp", "-", "M\[CapitalDelta]"}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"Mp", "+", "M\[CapitalDelta]"}], ")"}], "4"], " ", 
        "\[Pi]"}]]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"slope", " ", "in", " ", "\[Chi]PT"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"slope\[Gamma]0NLO\[CapitalDelta]exch", "=", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["e", "2"], " ", "gC", " ", "gE"}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"Mp", "-", "M\[CapitalDelta]"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"Mp", "+", "M\[CapitalDelta]"}], ")"}], "5"], " ", 
         "\[Pi]"}]]}], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["e", "2"], " ", 
        SuperscriptBox["gE", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "7"}], " ", "Mp"}], "+", 
          RowBox[{"5", " ", "M\[CapitalDelta]"}]}], ")"}]}], 
       RowBox[{"4", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"Mp", "-", "M\[CapitalDelta]"}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"Mp", "+", "M\[CapitalDelta]"}], ")"}], "5"], " ", 
        "\[Pi]"}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["e", "2"], " ", 
        SuperscriptBox["gM", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox["Mp", "4"]}], "+", 
          RowBox[{"2", " ", "Mp", " ", "M\[CapitalDelta]", " ", 
           SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["M\[CapitalDelta]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["M\[CapitalDelta]", "2"]}], "+", 
             SuperscriptBox["\[CapitalLambda]", "2"]}], ")"}]}], "-", 
          RowBox[{
           SuperscriptBox["Mp", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"8", " ", 
              SuperscriptBox["M\[CapitalDelta]", "2"]}], "+", 
             RowBox[{"7", " ", 
              SuperscriptBox["\[CapitalLambda]", "2"]}]}], ")"}]}]}], ")"}]}], 
       RowBox[{"4", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"Mp", "-", "M\[CapitalDelta]"}], ")"}], "4"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"Mp", "+", "M\[CapitalDelta]"}], ")"}], "4"], " ", "\[Pi]", 
        " ", 
        SuperscriptBox["\[CapitalLambda]", "2"]}]], "-", 
      FractionBox[
       RowBox[{"2", " ", 
        SuperscriptBox["e", "2"], " ", "gM", " ", "gC"}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"Mp", "-", "M\[CapitalDelta]"}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"Mp", "+", "M\[CapitalDelta]"}], ")"}], "4"], " ", 
        "\[Pi]"}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["e", "2"], " ", "gM", " ", "gE", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["Mp", "4"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["M\[CapitalDelta]", "4"]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["M\[CapitalDelta]", "2"], " ", 
           SuperscriptBox["\[CapitalLambda]", "2"]}], "-", 
          RowBox[{
           SuperscriptBox["Mp", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["M\[CapitalDelta]", "2"]}], "+", 
             RowBox[{"7", " ", 
              SuperscriptBox["\[CapitalLambda]", "2"]}]}], ")"}]}]}], ")"}]}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"Mp", "-", "M\[CapitalDelta]"}], ")"}], "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"Mp", "+", "M\[CapitalDelta]"}], ")"}], "5"], " ", "\[Pi]", 
        " ", 
        SuperscriptBox["\[CapitalLambda]", "2"]}]]}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.797146168590547*^9, 3.797146178116012*^9}, {
   3.797146445779502*^9, 3.797146483448359*^9}, {3.797146671172192*^9, 
   3.797146672623311*^9}, {3.797147021271805*^9, 3.7971470217168503`*^9}, {
   3.797147629707994*^9, 3.797147640203001*^9}, {3.797147872901517*^9, 
   3.797147874815357*^9}, {3.797149876326316*^9, 3.79714989148316*^9}, {
   3.797149923372158*^9, 3.7971499848462563`*^9}, {3.7971500611485033`*^9, 
   3.797150072562335*^9}, {3.797155781130185*^9, 3.7971557995754757`*^9}, 
   3.7971613248323507`*^9, {3.797161359348096*^9, 3.797161361269874*^9}, {
   3.797161614188407*^9, 3.7971616174583*^9}, {3.797161687365499*^9, 
   3.7971616901635513`*^9}, {3.797161760382349*^9, 3.797161763034072*^9}, {
   3.798285484469007*^9, 3.7982854857776203`*^9}, {3.798293429160413*^9, 
   3.798293431819538*^9}, {3.798293491774908*^9, 3.798293511393581*^9}, {
   3.798293544113225*^9, 3.798293544741582*^9}, {3.7984729194312363`*^9, 
   3.7984729471938868`*^9}, {3.798472992029593*^9, 3.7984730567495823`*^9}},
 CellLabel->
  "In[963]:=",ExpressionUUID->"b8ab53a2-5ecf-43ef-a4e1-0e7afe571233"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"\[Chi]PT", " ", "polarizability", " ", "value", " ", "in", " ", 
    SuperscriptBox["10", 
     RowBox[{"-", "4"}]], " ", 
    SuperscriptBox["fm", "4"]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Gamma]0NLO\[CapitalDelta]exch", " ", 
     SuperscriptBox["10", "4"], 
     SuperscriptBox[
      RowBox[{"(", "invGeVTOfmConversion", ")"}], "4"]}], "/.", "constants"}],
    "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"\[Chi]PT", " ", "slope", " ", "value", " ", "in", " ", 
     SuperscriptBox["10", 
      RowBox[{"-", "4"}]], " ", 
     SuperscriptBox["fm", "6"]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"slope\[Gamma]0NLO\[CapitalDelta]exch", " ", 
     SuperscriptBox["10", "4"], 
     SuperscriptBox[
      RowBox[{"(", "invGeVTOfmConversion", ")"}], "6"]}], "/.", 
    "constants"}]}]}]], "Input",
 CellChangeTimes->{{3.797147265576913*^9, 3.7971472668667917`*^9}, {
  3.7971476189871883`*^9, 3.797147647419004*^9}, {3.7971476928004704`*^9, 
  3.797147735387517*^9}, {3.797149898220501*^9, 3.797149910004161*^9}, {
  3.797150063851244*^9, 3.7971500645409927`*^9}, {3.7971558103502693`*^9, 
  3.79715582767183*^9}, {3.7982854887306128`*^9, 3.798285490989497*^9}, {
  3.7982935127199593`*^9, 3.7982935131756487`*^9}, {3.7982935451811657`*^9, 
  3.798293545534799*^9}},
 CellLabel->
  "In[965]:=",ExpressionUUID->"ae045ea3-821c-40d2-ae76-de79e964dfe7"],

Cell[BoxData[
 RowBox[{"-", "2.84426220367967`"}]], "Output",
 CellChangeTimes->{
  3.798435250954482*^9, 3.7984729319645042`*^9, {3.7984730111200857`*^9, 
   3.798473027467093*^9}, 3.798473059163636*^9},
 CellLabel->
  "Out[965]=",ExpressionUUID->"88c236f8-5301-473b-b9f1-de668d4714bb"],

Cell[BoxData["0.11234500543702533`"], "Output",
 CellChangeTimes->{
  3.798435250954482*^9, 3.7984729319645042`*^9, {3.7984730111200857`*^9, 
   3.798473027467093*^9}, 3.798473059173378*^9},
 CellLabel->
  "Out[966]=",ExpressionUUID->"9a93d603-d20a-4c82-996f-5233e0148996"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox[
   OverscriptBox["\[Gamma]", "_"], "0"], 
  TraditionalForm]],ExpressionUUID->"7cddcc73-0674-401e-8ec0-183991ace4a4"]], \
"Subsubsection",
 CellChangeTimes->{{3.7952329598472157`*^9, 3.795232970283334*^9}, {
  3.7952331038241262`*^9, 3.795233105069667*^9}, {3.799228607045288*^9, 
  3.799228607045312*^9}},ExpressionUUID->"0596b48e-0f2c-4a0e-abd8-\
f39637686f81"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"static", " ", "polarizability", " ", "in", " ", "\[Chi]PT"}], 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"bar\[Gamma]0NLO\[CapitalDelta]exch", "=", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["e", "2"], " ", 
         SuperscriptBox["gE", "2"], " ", 
         SuperscriptBox["Mp", "2"]}], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"Mp", "-", "M\[CapitalDelta]"}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"Mp", "+", "M\[CapitalDelta]"}], ")"}], "6"], " ", 
         "\[Pi]"}]]}], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["e", "2"], " ", 
        SuperscriptBox["gM", "2"], " ", 
        SuperscriptBox["Mp", "2"]}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"Mp", "-", "M\[CapitalDelta]"}], ")"}], "4"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"Mp", "+", "M\[CapitalDelta]"}], ")"}], "4"], " ", 
        "\[Pi]"}]], "-", 
      FractionBox[
       RowBox[{"4", " ", 
        SuperscriptBox["e", "2"], " ", "gE", " ", "gM", " ", 
        SuperscriptBox["Mp", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["Mp", "2"], "-", 
          SuperscriptBox["M\[CapitalDelta]", "2"]}], ")"}]}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"Mp", "-", "M\[CapitalDelta]"}], ")"}], "4"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"Mp", "+", "M\[CapitalDelta]"}], ")"}], "6"], " ", 
        "\[Pi]"}]]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"slope", " ", "in", " ", "\[Chi]PT"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"slopebar\[Gamma]0NLO\[CapitalDelta]exch", "=", 
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["e", "2"], " ", 
        SuperscriptBox["gM", "2"], " ", 
        SuperscriptBox["Mp", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox["Mp", "4"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["M\[CapitalDelta]", "4"]}], "+", 
          RowBox[{"2", " ", "Mp", " ", "M\[CapitalDelta]", " ", 
           SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["M\[CapitalDelta]", "2"], " ", 
           SuperscriptBox["\[CapitalLambda]", "2"]}], "-", 
          RowBox[{
           SuperscriptBox["Mp", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"8", " ", 
              SuperscriptBox["M\[CapitalDelta]", "2"]}], "+", 
             RowBox[{"9", " ", 
              SuperscriptBox["\[CapitalLambda]", "2"]}]}], ")"}]}]}], ")"}]}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"Mp", "-", "M\[CapitalDelta]"}], ")"}], "6"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"Mp", "+", "M\[CapitalDelta]"}], ")"}], "6"], " ", "\[Pi]", 
        " ", 
        SuperscriptBox["\[CapitalLambda]", "2"]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["e", "2"], " ", 
        SuperscriptBox["gE", "2"], " ", 
        SuperscriptBox["Mp", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "9"}], " ", "Mp"}], "+", 
          RowBox[{"7", " ", "M\[CapitalDelta]"}]}], ")"}]}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"Mp", "-", "M\[CapitalDelta]"}], ")"}], "4"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"Mp", "+", "M\[CapitalDelta]"}], ")"}], "7"], " ", 
        "\[Pi]"}]], "+", 
      FractionBox[
       RowBox[{"4", " ", 
        SuperscriptBox["e", "2"], " ", "gM", " ", "gE", " ", 
        SuperscriptBox["Mp", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["Mp", "4"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["M\[CapitalDelta]", "4"]}], "+", 
          RowBox[{"5", " ", 
           SuperscriptBox["M\[CapitalDelta]", "2"], " ", 
           SuperscriptBox["\[CapitalLambda]", "2"]}], "-", 
          RowBox[{
           SuperscriptBox["Mp", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox["M\[CapitalDelta]", "2"]}], "+", 
             RowBox[{"9", " ", 
              SuperscriptBox["\[CapitalLambda]", "2"]}]}], ")"}]}]}], ")"}]}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"Mp", "-", "M\[CapitalDelta]"}], ")"}], "5"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"Mp", "+", "M\[CapitalDelta]"}], ")"}], "7"], " ", "\[Pi]", 
        " ", 
        SuperscriptBox["\[CapitalLambda]", "2"]}]], "-", 
      FractionBox[
       RowBox[{"8", " ", 
        SuperscriptBox["e", "2"], " ", "gM", " ", "gC", " ", 
        SuperscriptBox["Mp", "2"]}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"Mp", "-", "M\[CapitalDelta]"}], ")"}], "4"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"Mp", "+", "M\[CapitalDelta]"}], ")"}], "6"], " ", 
        "\[Pi]"}]], "-", 
      FractionBox[
       RowBox[{"4", " ", 
        SuperscriptBox["e", "2"], " ", "gC", " ", "gE", " ", 
        SuperscriptBox["Mp", "2"]}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"Mp", "-", "M\[CapitalDelta]"}], ")"}], "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"Mp", "+", "M\[CapitalDelta]"}], ")"}], "7"], " ", 
        "\[Pi]"}]]}]}], " ", ";"}]}]}]], "Input",
 CellChangeTimes->{{3.797146168590547*^9, 3.797146178116012*^9}, {
   3.797146445779502*^9, 3.797146483448359*^9}, {3.797146671172192*^9, 
   3.797146672623311*^9}, {3.797147021271805*^9, 3.7971470217168503`*^9}, {
   3.797147629707994*^9, 3.797147640203001*^9}, {3.797147872901517*^9, 
   3.797147874815357*^9}, {3.797149876326316*^9, 3.79714989148316*^9}, {
   3.797149923372158*^9, 3.7971499848462563`*^9}, {3.7971500611485033`*^9, 
   3.797150072562335*^9}, {3.797155781130185*^9, 3.7971557995754757`*^9}, 
   3.7971613248323507`*^9, {3.797161359348096*^9, 3.797161361269874*^9}, {
   3.797161614188407*^9, 3.7971616174583*^9}, {3.797161687365499*^9, 
   3.7971616901635513`*^9}, {3.797161760382349*^9, 3.797161763034072*^9}, {
   3.798285484469007*^9, 3.7982854857776203`*^9}, {3.798293429160413*^9, 
   3.798293431819538*^9}, {3.798293491774908*^9, 3.798293511393581*^9}, {
   3.798293544113225*^9, 3.798293544741582*^9}, {3.7984729194312363`*^9, 
   3.7984729471938868`*^9}, {3.798472992029593*^9, 3.7984730567495823`*^9}, {
   3.7992287896290417`*^9, 3.79922880025782*^9}, {3.799563800059586*^9, 
   3.7995638097153387`*^9}, {3.799563911918044*^9, 3.799563967160989*^9}},
 CellLabel->
  "In[977]:=",ExpressionUUID->"7bb02a4e-9ce9-457b-b540-72f1ff54864a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"\[Chi]PT", " ", "polarizability", " ", "value", " ", "in", " ", 
    SuperscriptBox["10", 
     RowBox[{"-", "4"}]], " ", 
    SuperscriptBox["fm", "6"]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"bar\[Gamma]0NLO\[CapitalDelta]exch", " ", 
     SuperscriptBox["10", "4"], 
     SuperscriptBox[
      RowBox[{"(", "invGeVTOfmConversion", ")"}], "6"]}], "/.", "constants"}],
    "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"\[Chi]PT", " ", "slope", " ", "value", " ", "in", " ", 
     SuperscriptBox["10", 
      RowBox[{"-", "4"}]], " ", 
     SuperscriptBox["fm", "8"]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"slopebar\[Gamma]0NLO\[CapitalDelta]exch", " ", 
     SuperscriptBox["10", "4"], 
     SuperscriptBox[
      RowBox[{"(", "invGeVTOfmConversion", ")"}], "8"]}], "/.", 
    "constants"}]}]}]], "Input",
 CellChangeTimes->{{3.797147265576913*^9, 3.7971472668667917`*^9}, {
  3.7971476189871883`*^9, 3.797147647419004*^9}, {3.7971476928004704`*^9, 
  3.797147735387517*^9}, {3.797149898220501*^9, 3.797149910004161*^9}, {
  3.797150063851244*^9, 3.7971500645409927`*^9}, {3.7971558103502693`*^9, 
  3.79715582767183*^9}, {3.7982854887306128`*^9, 3.798285490989497*^9}, {
  3.7982935127199593`*^9, 3.7982935131756487`*^9}, {3.7982935451811657`*^9, 
  3.798293545534799*^9}, {3.7992288011561213`*^9, 3.799228802224245*^9}, {
  3.799563818403605*^9, 3.799563823059719*^9}},
 CellLabel->
  "In[979]:=",ExpressionUUID->"1ed8a42b-5f30-4eac-81bd-cc177f69bb9f"],

Cell[BoxData[
 RowBox[{"-", "0.9596968691440657`"}]], "Output",
 CellChangeTimes->{{3.799563802796637*^9, 3.7995638238247004`*^9}, {
  3.799563954839918*^9, 3.799563968982193*^9}},
 CellLabel->
  "Out[979]=",ExpressionUUID->"92786bb7-c718-4bcd-a57f-ef02a4e55f3b"],

Cell[BoxData["0.15514666105903097`"], "Output",
 CellChangeTimes->{{3.799563802796637*^9, 3.7995638238247004`*^9}, {
  3.799563954839918*^9, 3.799563968985915*^9}},
 CellLabel->
  "Out[980]=",ExpressionUUID->"673acc2c-ff0b-493d-a0fa-8b28b1c7c229"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox["\[Delta]", "LT"], 
  TraditionalForm]],ExpressionUUID->"236df73e-1fa8-4734-8d23-905c7bc636e5"]], \
"Subsubsection",
 CellChangeTimes->{{3.7952329598472157`*^9, 3.795232970283334*^9}, {
  3.7952330181931667`*^9, 3.795233020251217*^9}, {3.795233108059239*^9, 
  3.795233109966722*^9}},ExpressionUUID->"e26925ac-7302-4269-905e-\
b10d00ae9469"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"static", " ", "polarizability", " ", "in", " ", "\[Chi]PT"}], 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Delta]LTNLO\[CapitalDelta]exch", "=", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["e", "2"], " ", 
         SuperscriptBox["gE", "2"], " ", "M\[CapitalDelta]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "Mp"}], "+", "M\[CapitalDelta]"}], ")"}]}], 
        RowBox[{"4", " ", "Mp", " ", 
         RowBox[{"(", 
          RowBox[{"Mp", "-", "M\[CapitalDelta]"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"Mp", "+", "M\[CapitalDelta]"}], ")"}], "4"], " ", 
         "\[Pi]"}]]}], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["e", "2"], " ", "gE", " ", "gM", " ", 
        "M\[CapitalDelta]"}], 
       RowBox[{"4", " ", "Mp", " ", 
        RowBox[{"(", 
         RowBox[{"Mp", "-", "M\[CapitalDelta]"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"Mp", "+", "M\[CapitalDelta]"}], ")"}], "3"], " ", 
        "\[Pi]"}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["e", "2"], " ", "gC", " ", "gE", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["Mp", "3"], "-", 
          RowBox[{"Mp", " ", 
           SuperscriptBox["M\[CapitalDelta]", "2"]}]}], ")"}]}], 
       RowBox[{"4", " ", "Mp", " ", 
        RowBox[{"(", 
         RowBox[{"Mp", "-", "M\[CapitalDelta]"}], ")"}], " ", 
        "M\[CapitalDelta]", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"Mp", "+", "M\[CapitalDelta]"}], ")"}], "4"], " ", 
        "\[Pi]"}]]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"slope", " ", "in", " ", "\[Chi]PT"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"slope\[Delta]LTNLO\[CapitalDelta]exch", "=", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["e", "2"], " ", "gC", " ", "gE", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", "Mp"}], "+", 
           RowBox[{"4", " ", "M\[CapitalDelta]"}]}], ")"}]}], 
        RowBox[{"4", " ", "Mp", " ", "M\[CapitalDelta]", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"Mp", "+", "M\[CapitalDelta]"}], ")"}], "5"], " ", 
         "\[Pi]"}]]}], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["e", "2"], " ", 
        SuperscriptBox["gC", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["Mp", "2"], "-", 
          SuperscriptBox["M\[CapitalDelta]", "2"]}], ")"}]}], 
       RowBox[{"4", " ", "Mp", " ", 
        RowBox[{"(", 
         RowBox[{"Mp", "-", "M\[CapitalDelta]"}], ")"}], " ", 
        "M\[CapitalDelta]", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"Mp", "+", "M\[CapitalDelta]"}], ")"}], "5"], " ", 
        "\[Pi]"}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["e", "2"], " ", 
        SuperscriptBox["gE", "2"], " ", "M\[CapitalDelta]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"5", " ", 
           SuperscriptBox["Mp", "2"]}], "-", 
          RowBox[{"8", " ", "Mp", " ", "M\[CapitalDelta]"}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["M\[CapitalDelta]", "2"]}]}], ")"}]}], 
       RowBox[{"4", " ", "Mp", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"Mp", "-", "M\[CapitalDelta]"}], ")"}], "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"Mp", "+", "M\[CapitalDelta]"}], ")"}], "5"], " ", 
        "\[Pi]"}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["e", "2"], "gM", " ", "gC", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "3"}], " ", 
           SuperscriptBox["Mp", "2"]}], "+", 
          SuperscriptBox["M\[CapitalDelta]", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["Mp", "2"]}], "+", 
          SuperscriptBox["M\[CapitalDelta]", "2"]}], ")"}]}], 
       RowBox[{"4", " ", "Mp", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"Mp", "-", "M\[CapitalDelta]"}], ")"}], "3"], " ", 
        "M\[CapitalDelta]", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"Mp", "+", "M\[CapitalDelta]"}], ")"}], "5"], " ", 
        "\[Pi]"}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["e", "2"], " ", "gM", " ", "gE", " ", 
        "M\[CapitalDelta]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["Mp", "4"]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["Mp", "2"], " ", 
           SuperscriptBox["M\[CapitalDelta]", "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["M\[CapitalDelta]", "4"]}], "-", 
          RowBox[{"5", " ", 
           SuperscriptBox["Mp", "2"], " ", 
           SuperscriptBox["\[CapitalLambda]", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["M\[CapitalDelta]", "2"], " ", 
           SuperscriptBox["\[CapitalLambda]", "2"]}]}], ")"}]}], 
       RowBox[{"4", " ", "Mp", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"Mp", "-", "M\[CapitalDelta]"}], ")"}], "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"Mp", "+", "M\[CapitalDelta]"}], ")"}], "5"], " ", "\[Pi]", 
        " ", 
        SuperscriptBox["\[CapitalLambda]", "2"]}]]}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.797146168590547*^9, 3.797146178116012*^9}, {
   3.797146445779502*^9, 3.797146483448359*^9}, {3.797146671172192*^9, 
   3.797146672623311*^9}, {3.797147021271805*^9, 3.7971470217168503`*^9}, {
   3.797147629707994*^9, 3.797147640203001*^9}, {3.797147872901517*^9, 
   3.797147874815357*^9}, {3.797149876326316*^9, 3.79714989148316*^9}, {
   3.797149923372158*^9, 3.7971499848462563`*^9}, {3.7971500611485033`*^9, 
   3.797150072562335*^9}, {3.797155781130185*^9, 3.7971557995754757`*^9}, {
   3.797156057119828*^9, 3.797156085036776*^9}, {3.797156743123248*^9, 
   3.7971567439167347`*^9}, 3.7971624605680523`*^9, {3.7971625508128223`*^9, 
   3.7971625537981586`*^9}, {3.797162589808696*^9, 3.7971626013194113`*^9}, {
   3.797162650229437*^9, 3.797162660049168*^9}, {3.798285501819009*^9, 
   3.7982855030834713`*^9}, {3.798293442768881*^9, 3.7982934463189497`*^9}, {
   3.7982935148256273`*^9, 3.798293515288953*^9}, {3.798293546295128*^9, 
   3.7982935464984283`*^9}, {3.798473096330809*^9, 
   3.798473130536776*^9}},ExpressionUUID->"78fd4e1c-69b4-4d9e-8e92-\
c3a7f3907752"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"\[Chi]PT", " ", "polarizability", " ", "value", " ", "in", " ", 
    SuperscriptBox["10", 
     RowBox[{"-", "4"}]], " ", 
    SuperscriptBox["fm", "4"]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Delta]LTNLO\[CapitalDelta]exch", " ", 
     SuperscriptBox["10", "4"], 
     SuperscriptBox[
      RowBox[{"(", "invGeVTOfmConversion", ")"}], "4"]}], "/.", "constants"}],
    "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"\[Chi]PT", " ", "slope", " ", "value", " ", "in", " ", 
     SuperscriptBox["10", 
      RowBox[{"-", "4"}]], " ", 
     SuperscriptBox["fm", "6"]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"slope\[Delta]LTNLO\[CapitalDelta]exch", " ", 
     SuperscriptBox["10", "4"], 
     SuperscriptBox[
      RowBox[{"(", "invGeVTOfmConversion", ")"}], "6"]}], "/.", 
    "constants"}]}]}]], "Input",
 CellChangeTimes->{{3.797147265576913*^9, 3.7971472668667917`*^9}, {
  3.7971476189871883`*^9, 3.797147647419004*^9}, {3.7971476928004704`*^9, 
  3.797147735387517*^9}, {3.797149898220501*^9, 3.797149910004161*^9}, {
  3.797150063851244*^9, 3.7971500645409927`*^9}, {3.7971558103502693`*^9, 
  3.79715582767183*^9}, {3.797156064050435*^9, 3.797156088615584*^9}, {
  3.7971567444073467`*^9, 3.79715674494233*^9}, {3.798285506728319*^9, 
  3.79828550835087*^9}, {3.7982935158218117`*^9, 3.798293516092884*^9}, {
  3.79829354670208*^9, 3.79829354685859*^9}},
 CellLabel->
  "In[973]:=",ExpressionUUID->"64b168ff-c5c8-49b9-92ed-c2340bbf3616"],

Cell[BoxData[
 RowBox[{"-", "0.1599901654223987`"}]], "Output",
 CellChangeTimes->{3.798435251064701*^9, 3.798473105549107*^9},
 CellLabel->
  "Out[973]=",ExpressionUUID->"99f86482-89e2-46d5-bf19-07c97adab065"],

Cell[BoxData[
 RowBox[{"-", "0.042173477715571346`"}]], "Output",
 CellChangeTimes->{3.798435251064701*^9, 3.798473105556405*^9},
 CellLabel->
  "Out[974]=",ExpressionUUID->"36290d1b-72e3-4bd6-a647-bf10f11bee37"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox["I", "A"], 
  TraditionalForm]],ExpressionUUID->"1ad05ea5-c36f-41d4-af20-bade3b8d7de8"]], \
"Subsubsection",
 CellChangeTimes->{{3.7952329598472157`*^9, 3.795232970283334*^9}, {
  3.795233070963728*^9, 3.7952330751250143`*^9}, {3.7952331122465467`*^9, 
  3.795233114498651*^9}},ExpressionUUID->"0ed3d6ec-06c3-4df5-8c29-\
9f6bde409ba9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"slope", " ", "in", " ", "\[Chi]PT"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"slopeIANLO\[CapitalDelta]exch", "=", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["gE", "2"], " ", "Mp"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"Mp", "+", "M\[CapitalDelta]"}], ")"}], "3"]]}], "-", 
     FractionBox[
      RowBox[{"2", " ", "gE", " ", "gM", " ", 
       SuperscriptBox["Mp", "2"]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"Mp", "-", "M\[CapitalDelta]"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"Mp", "+", "M\[CapitalDelta]"}], ")"}], "3"]}]], "+", 
     FractionBox[
      RowBox[{"gC", " ", "gE", " ", 
       SuperscriptBox["Mp", "2"]}], 
      RowBox[{"M\[CapitalDelta]", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"Mp", "+", "M\[CapitalDelta]"}], ")"}], "3"]}]], "-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["gM", "2"], " ", 
       SuperscriptBox["Mp", "2"]}], 
      RowBox[{"2", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"Mp", "-", "M\[CapitalDelta]"}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"Mp", "+", "M\[CapitalDelta]"}], ")"}], "2"]}]]}]}], 
   ";"}]}]], "Input",
 CellChangeTimes->{{3.797146168590547*^9, 3.797146178116012*^9}, {
   3.797146445779502*^9, 3.797146483448359*^9}, {3.797146671172192*^9, 
   3.797146672623311*^9}, {3.797147021271805*^9, 3.7971470217168503`*^9}, {
   3.797147629707994*^9, 3.797147640203001*^9}, {3.797147872901517*^9, 
   3.797147874815357*^9}, {3.797149876326316*^9, 3.79714989148316*^9}, {
   3.797149923372158*^9, 3.7971499848462563`*^9}, {3.7971500611485033`*^9, 
   3.797150072562335*^9}, {3.797155781130185*^9, 3.7971557995754757`*^9}, {
   3.797156057119828*^9, 3.797156117650455*^9}, 3.797156746269931*^9, 
   3.797167763858304*^9, {3.797167809879382*^9, 3.7971678111473913`*^9}, {
   3.797261993876738*^9, 3.797262001889451*^9}, 3.798285520378539*^9, 
   3.798293467370429*^9, 3.798293516768269*^9, 3.7982935480065393`*^9, 
   3.79847315646663*^9},
 CellLabel->
  "In[976]:=",ExpressionUUID->"309ffa7b-0e76-4d0f-8e7f-d092c030aa4d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"\[Chi]PT", " ", "slope", " ", "value", " ", "in", " ", 
    SuperscriptBox["GeV", 
     RowBox[{"-", "2"}]]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"slopeIANLO\[CapitalDelta]exch", "/.", "constants"}]}]], "Input",
 CellChangeTimes->{{3.797147265576913*^9, 3.7971472668667917`*^9}, {
   3.7971476189871883`*^9, 3.797147647419004*^9}, {3.7971476928004704`*^9, 
   3.797147735387517*^9}, {3.797149898220501*^9, 3.797149910004161*^9}, {
   3.797150063851244*^9, 3.7971500645409927`*^9}, {3.7971558103502693`*^9, 
   3.79715582767183*^9}, {3.797156064050435*^9, 3.797156088615584*^9}, {
   3.7971561204482937`*^9, 3.7971561455827503`*^9}, {3.797156177275193*^9, 
   3.797156186963296*^9}, 3.797156746479248*^9, 3.798285521056485*^9, 
   3.798293516973752*^9, 3.798293548314349*^9},
 CellLabel->
  "In[977]:=",ExpressionUUID->"ad1e17b5-9770-48c5-9f67-064d0ac68f14"],

Cell[BoxData[
 RowBox[{"-", "11.206295425615703`"}]], "Output",
 CellChangeTimes->{3.798435251149708*^9, 3.798473159488063*^9},
 CellLabel->
  "Out[977]=",ExpressionUUID->"3f35af68-4881-4efd-9f72-85dacd2b8bce"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox["I", "1"], 
  TraditionalForm]],ExpressionUUID->"84ecd84e-caef-4a1d-aa92-bc7f0fcdc7ec"]], \
"Subsubsection",
 CellChangeTimes->{{3.7952329598472157`*^9, 3.795232970283334*^9}, {
  3.795233078708194*^9, 3.795233085035781*^9}, {3.795233116416622*^9, 
  3.795233117536133*^9}},ExpressionUUID->"c1eb7996-3546-4ef7-bac6-\
f9f2fc5e1f9b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"slope", " ", "in", " ", "\[Chi]PT"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"slopeI1NLO\[CapitalDelta]exch", "=", 
    RowBox[{
     FractionBox[
      RowBox[{"gC", " ", "gE", " ", 
       SuperscriptBox["Mp", "2"]}], 
      RowBox[{"2", " ", "M\[CapitalDelta]", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"Mp", "+", "M\[CapitalDelta]"}], ")"}], "3"]}]], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox["gE", "2"], " ", "Mp", " ", 
       RowBox[{"(", 
        RowBox[{"Mp", "-", "M\[CapitalDelta]"}], ")"}]}], 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "Mp"}], "+", "M\[CapitalDelta]"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"Mp", "+", "M\[CapitalDelta]"}], ")"}], "3"]}]], "+", 
     FractionBox[
      RowBox[{"gE", " ", "gM", " ", "Mp", " ", "M\[CapitalDelta]"}], 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "Mp"}], "+", "M\[CapitalDelta]"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"Mp", "+", "M\[CapitalDelta]"}], ")"}], "3"]}]]}]}], 
   ";"}]}]], "Input",
 CellChangeTimes->{{3.797146168590547*^9, 3.797146178116012*^9}, {
   3.797146445779502*^9, 3.797146483448359*^9}, {3.797146671172192*^9, 
   3.797146672623311*^9}, {3.797147021271805*^9, 3.7971470217168503`*^9}, {
   3.797147629707994*^9, 3.797147640203001*^9}, {3.797147872901517*^9, 
   3.797147874815357*^9}, {3.797149876326316*^9, 3.79714989148316*^9}, {
   3.797149923372158*^9, 3.7971499848462563`*^9}, {3.7971500611485033`*^9, 
   3.797150072562335*^9}, {3.797155781130185*^9, 3.7971557995754757`*^9}, {
   3.797156057119828*^9, 3.797156117650455*^9}, 3.797156556330862*^9, 
   3.7971567474118757`*^9, 3.797164671031713*^9, {3.797164812936241*^9, 
   3.7971648297379627`*^9}, {3.797165053634214*^9, 3.797165070792367*^9}, 
   3.7982855341007338`*^9, 3.7982934791207123`*^9, 3.7982935177026863`*^9, 
   3.798293549084435*^9, 3.7984731846659117`*^9},
 CellLabel->
  "In[979]:=",ExpressionUUID->"c2b0db5b-75c7-4d2a-9901-3e871b140fdf"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"\[Chi]PT", " ", "slope", " ", "value", " ", "in", " ", 
    SuperscriptBox["GeV", 
     RowBox[{"-", "2"}]]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"slopeI1NLO\[CapitalDelta]exch", "/.", "constants"}]}]], "Input",
 CellChangeTimes->{{3.797147265576913*^9, 3.7971472668667917`*^9}, {
   3.7971476189871883`*^9, 3.797147647419004*^9}, {3.7971476928004704`*^9, 
   3.797147735387517*^9}, {3.797149898220501*^9, 3.797149910004161*^9}, {
   3.797150063851244*^9, 3.7971500645409927`*^9}, {3.7971558103502693`*^9, 
   3.79715582767183*^9}, {3.797156064050435*^9, 3.797156088615584*^9}, {
   3.7971561204482937`*^9, 3.7971561455827503`*^9}, {3.797156177275193*^9, 
   3.797156186963296*^9}, 3.797156557546571*^9, 3.79715674770852*^9, 
   3.798285535372623*^9, 3.798293518174855*^9, 3.798293549433676*^9},
 CellLabel->
  "In[980]:=",ExpressionUUID->"145a0e9d-5b2b-4e4c-8f4f-9f3c53e138ee"],

Cell[BoxData[
 RowBox[{"-", "0.5267279948515584`"}]], "Output",
 CellChangeTimes->{3.798435251300708*^9, 3.7984731867520113`*^9},
 CellLabel->
  "Out[980]=",ExpressionUUID->"e8ce8735-f198-403f-997f-7ae440c346b4"]
}, Open  ]]
}, Closed]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowToolbars->"EditBar",
WindowSize->{1440, 726},
WindowMargins->{{0, Automatic}, {13, Automatic}},
TaggingRules->{
 "NewCellStyle" -> "Text", "PresenterSettings" -> {"Dialogs" -> {}}},
FrontEndVersion->"12.0 for Mac OS X x86 (64-bit) (April 8, 2019)",
StyleDefinitions->FrontEnd`FileName[{"PresenterTools"}, "Sky.nb", 
  CharacterEncoding -> "UTF-8"]
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 217, 6, 174, "Title",ExpressionUUID->"2c58f958-3bb5-428b-b476-fd86d19ad853"],
Cell[800, 30, 298, 6, 31, "Author",ExpressionUUID->"4632503c-937b-4fef-ba6d-d75dd54efc98"],
Cell[CellGroupData[{
Cell[1123, 40, 226, 4, 47, "Subsection",ExpressionUUID->"75351e84-a17f-4071-9246-f2867dd1eb8c"],
Cell[1352, 46, 3699, 81, 169, "Input",ExpressionUUID->"4ea0aa80-3406-4355-b491-459121d650ae",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}]
}, Closed]],
Cell[CellGroupData[{
Cell[5088, 132, 296, 6, 62, "Chapter",ExpressionUUID->"3a8164fd-68f1-46a7-b82e-d3db5503a2e9"],
Cell[CellGroupData[{
Cell[5409, 142, 603, 14, 65, "Section",ExpressionUUID->"72e85b86-5801-4507-967d-d8c977bd7525"],
Cell[CellGroupData[{
Cell[6037, 160, 158, 3, 47, "Subsection",ExpressionUUID->"a6651cb5-615c-405a-a22a-8a035310d931"],
Cell[CellGroupData[{
Cell[6220, 167, 347, 8, 38, "Subsubsection",ExpressionUUID->"902021d8-1e69-4b11-8e03-b2b0bdad5d9f"],
Cell[6570, 177, 6952, 174, 346, "Input",ExpressionUUID->"926e4ab0-8ba5-493b-9653-71dae7abd070"],
Cell[CellGroupData[{
Cell[13547, 355, 1332, 31, 94, "Input",ExpressionUUID->"c985b313-97d8-4275-9674-3e87ca6ac97b"],
Cell[14882, 388, 264, 4, 34, "Output",ExpressionUUID->"a60b0353-797c-49df-a755-73047609239a"],
Cell[15149, 394, 284, 5, 34, "Output",ExpressionUUID->"638d9ae5-0146-4bf9-9c3b-88d6b07d259c"]
}, Open  ]],
Cell[15448, 402, 3197, 84, 125, "Input",ExpressionUUID->"78980a3c-b688-4c9a-9b0b-9746f5436e89"]
}, Closed]],
Cell[CellGroupData[{
Cell[18682, 491, 417, 9, 34, "Subsubsection",ExpressionUUID->"09632372-9818-4c51-8d98-84a266fda232"],
Cell[19102, 502, 7914, 200, 479, "Input",ExpressionUUID->"61d22030-97ff-4187-b572-4a29d9ec48cb"],
Cell[CellGroupData[{
Cell[27041, 706, 1555, 35, 94, "Input",ExpressionUUID->"9a84fdbe-a3d8-4456-92c6-afd6db80d6b9"],
Cell[28599, 743, 194, 3, 34, "Output",ExpressionUUID->"4766d47e-f533-445b-b490-12ae4cabdbbb"],
Cell[28796, 748, 212, 4, 34, "Output",ExpressionUUID->"8988371c-ae2d-4655-a356-8effc5684f0c"]
}, Open  ]],
Cell[29023, 755, 3153, 82, 125, "Input",ExpressionUUID->"631d3d61-3b07-4796-b503-9a55c0a8fb92"]
}, Closed]],
Cell[CellGroupData[{
Cell[32213, 842, 426, 9, 32, "Subsubsection",ExpressionUUID->"2e2e21c6-45e2-4998-8c3a-64502579e318"],
Cell[32642, 853, 6554, 166, 335, "Input",ExpressionUUID->"c9b88afe-4448-427f-af06-48265c53e956"],
Cell[CellGroupData[{
Cell[39221, 1023, 1430, 33, 94, "Input",ExpressionUUID->"5ba97ac6-44de-4eae-a087-ae480c7a4600"],
Cell[40654, 1058, 241, 4, 34, "Output",ExpressionUUID->"31562743-a05d-4310-b18e-34fb20764ecc"],
Cell[40898, 1064, 259, 5, 34, "Output",ExpressionUUID->"0544f1c2-dc38-4b80-a58e-3ce8d12330ec"]
}, Open  ]],
Cell[41172, 1072, 3373, 88, 125, "Input",ExpressionUUID->"16558b61-81fb-428b-8acb-4fa935d71bb6"]
}, Closed]],
Cell[CellGroupData[{
Cell[44582, 1165, 388, 8, 32, "Subsubsection",ExpressionUUID->"6c9b9bef-9645-4738-9383-6f1775366a6b"],
Cell[44973, 1175, 3262, 79, 103, "Input",ExpressionUUID->"047a2309-1e5e-4921-8941-3dd6b27f2b34"],
Cell[CellGroupData[{
Cell[48260, 1258, 855, 15, 52, "Input",ExpressionUUID->"89a37479-de2d-4c49-9873-69a5b83fad00"],
Cell[49118, 1275, 287, 5, 34, "Output",ExpressionUUID->"8ab8e6cd-95b8-4edd-8bf4-3f29816ed7fa"]
}, Open  ]],
Cell[49420, 1283, 2423, 61, 77, "Input",ExpressionUUID->"6ce00ff6-8b9c-4843-852a-8140595104b8"]
}, Closed]],
Cell[CellGroupData[{
Cell[51880, 1349, 384, 8, 32, "Subsubsection",ExpressionUUID->"ba69f402-9cd0-41eb-884a-20044e53279b"],
Cell[52267, 1359, 3184, 79, 120, "Input",ExpressionUUID->"a0040a40-12eb-4ee6-958a-a60a06ee37bd"],
Cell[CellGroupData[{
Cell[55476, 1442, 880, 16, 52, "Input",ExpressionUUID->"eba86ac5-3cc4-4716-ac72-f172a0c77cad"],
Cell[56359, 1460, 293, 5, 34, "Output",ExpressionUUID->"711712c8-8150-409b-a4da-bd1b8964fedf"]
}, Open  ]],
Cell[56667, 1468, 2458, 60, 77, "Input",ExpressionUUID->"6cb2fe09-08c0-4faf-b337-1da1137222d8"]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[59174, 1534, 208, 4, 47, "Subsection",ExpressionUUID->"820dd306-bc1c-4427-b928-45dfc7352bc5"],
Cell[CellGroupData[{
Cell[59407, 1542, 379, 9, 38, "Subsubsection",ExpressionUUID->"a68e1afd-ff0c-499d-9ea5-cff61fe0b2fa"],
Cell[59789, 1553, 5627, 143, 262, "Input",ExpressionUUID->"2a1d4a8d-16f3-45f4-824b-dddf4ea87cc7"],
Cell[CellGroupData[{
Cell[65441, 1700, 1383, 32, 94, "Input",ExpressionUUID->"8a6eb12a-96da-4e15-8eb0-78266c0e44e4"],
Cell[66827, 1734, 241, 4, 34, "Output",ExpressionUUID->"7be1eb8d-1135-4e2f-a519-2ce2e13c9c93"],
Cell[67071, 1740, 257, 5, 34, "Output",ExpressionUUID->"e9a73eed-831f-49eb-b83a-e16e2c62b701"]
}, Open  ]],
Cell[67343, 1748, 2969, 77, 125, "Input",ExpressionUUID->"58a6b9c5-986f-47ef-ace0-bbc824ffd981"]
}, Closed]],
Cell[CellGroupData[{
Cell[70349, 1830, 417, 9, 34, "Subsubsection",ExpressionUUID->"cb44886d-9397-4b5d-8446-93e5d28eb845"],
Cell[70769, 1841, 6699, 172, 381, "Input",ExpressionUUID->"0f81bf5e-d803-4f9b-b32d-8340e086d775"],
Cell[CellGroupData[{
Cell[77493, 2017, 1557, 35, 94, "Input",ExpressionUUID->"51dd62dc-5bce-45a8-a2f3-00f4c9d27bde"],
Cell[79053, 2054, 193, 3, 34, "Output",ExpressionUUID->"87264264-8527-4da5-a510-f016dd9b75e1"],
Cell[79249, 2059, 208, 4, 69, "Output",ExpressionUUID->"ea00aa75-5925-4d67-942c-d7b7bde9630d"]
}, Open  ]],
Cell[79472, 2066, 3105, 78, 125, "Input",ExpressionUUID->"6882f0af-7148-4120-9339-da88993aec73"]
}, Closed]],
Cell[CellGroupData[{
Cell[82614, 2149, 394, 8, 32, "Subsubsection",ExpressionUUID->"312e671c-31fd-4e53-8230-55a7ea0c11b8"],
Cell[83011, 2159, 5464, 139, 227, "Input",ExpressionUUID->"190f63f7-7661-432d-9f99-318ef45b3b96"],
Cell[CellGroupData[{
Cell[88500, 2302, 1383, 32, 94, "Input",ExpressionUUID->"fd999b53-217c-4c61-a8f7-ac4905a1d26f"],
Cell[89886, 2336, 390, 6, 34, "Output",ExpressionUUID->"7d6bf432-c2e8-4975-8166-7956078a3cf6"],
Cell[90279, 2344, 407, 7, 34, "Output",ExpressionUUID->"3fb26101-18a8-4ad1-bcd3-0da267f9b596"]
}, Open  ]],
Cell[90701, 2354, 3140, 83, 125, "Input",ExpressionUUID->"23e03e12-fb82-4899-8383-51390115931b"]
}, Closed]],
Cell[CellGroupData[{
Cell[93878, 2442, 420, 9, 32, "Subsubsection",ExpressionUUID->"4111b65d-3007-4b23-a335-0e760bb1d1be"],
Cell[94301, 2453, 2533, 64, 103, "Input",ExpressionUUID->"b373412d-a45c-4651-8dfc-73c6fc58acfb"],
Cell[CellGroupData[{
Cell[96859, 2521, 834, 15, 52, "Input",ExpressionUUID->"5de2bb19-36e4-4924-a551-902f820240ec"],
Cell[97696, 2538, 244, 4, 34, "Output",ExpressionUUID->"78d742fb-cca9-40ce-943d-4747731d2fb1"]
}, Open  ]],
Cell[97955, 2545, 2166, 54, 77, "Input",ExpressionUUID->"c1dee460-5437-45a2-a5bf-a9dfe91f3c27"]
}, Closed]],
Cell[CellGroupData[{
Cell[100158, 2604, 416, 9, 32, "Subsubsection",ExpressionUUID->"fae54ae7-0ecd-4def-b3d4-7b7e38ca8268"],
Cell[100577, 2615, 2322, 58, 103, "Input",ExpressionUUID->"f45d2478-1b4b-404b-8aa2-9336391d1581"],
Cell[CellGroupData[{
Cell[102924, 2677, 884, 16, 52, "Input",ExpressionUUID->"8df809f5-09a6-4094-84fd-98f2066d2c77"],
Cell[103811, 2695, 261, 5, 34, "Output",ExpressionUUID->"911d34b7-0b02-4775-9da4-2b05b6339063"]
}, Open  ]],
Cell[104087, 2703, 2049, 51, 77, "Input",ExpressionUUID->"2e642fb0-d600-45a2-9170-6df6c78ae8a1"]
}, Closed]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[106197, 2761, 636, 14, 65, "Section",ExpressionUUID->"374df5e4-4529-4043-99a8-4619f4990e95"],
Cell[CellGroupData[{
Cell[106858, 2779, 347, 8, 38, "Subsubsection",ExpressionUUID->"17999fe2-ac3c-4659-912e-921ab8f534cd"],
Cell[107208, 2789, 181607, 4292, 4211, "Input",ExpressionUUID->"bcaf9ace-e017-4085-bc47-6762065b6fe6"],
Cell[CellGroupData[{
Cell[288840, 7085, 1504, 35, 94, "Input",ExpressionUUID->"a1241a81-ad32-4f71-8b90-907a7997ece2"],
Cell[290347, 7122, 284, 6, 34, "Output",ExpressionUUID->"19b4674e-4b2a-4fa1-b460-5ada6f2c417b"],
Cell[290634, 7130, 270, 5, 34, "Output",ExpressionUUID->"60b7ebc5-ee95-4724-a3c1-82439f1b30a1"]
}, Open  ]],
Cell[290919, 7138, 16628, 402, 424, "Input",ExpressionUUID->"d55052d8-1c2b-40a9-80ed-eccf1f297963"]
}, Closed]],
Cell[CellGroupData[{
Cell[307584, 7545, 417, 9, 34, "Subsubsection",ExpressionUUID->"9da5b1cd-c9c8-474f-ae45-8bcf793b8e3b"],
Cell[308004, 7556, 142462, 3107, 3299, "Input",ExpressionUUID->"6aca8704-4e7f-4241-ba3b-c307a245ee5d"],
Cell[CellGroupData[{
Cell[450491, 10667, 1603, 36, 94, "Input",ExpressionUUID->"12fe2c12-851e-4c12-8c14-79d8c297f0e6"],
Cell[452097, 10705, 214, 4, 34, "Output",ExpressionUUID->"5a4f3b4f-eaec-49c0-80b5-8915f7ba8985"],
Cell[452314, 10711, 198, 3, 34, "Output",ExpressionUUID->"3f9204d8-61d8-43be-a9d6-bdce6d06491d"]
}, Open  ]],
Cell[452527, 10717, 20747, 490, 537, "Input",ExpressionUUID->"eedd9709-fa7f-40f5-a255-a99172167a26"]
}, Closed]],
Cell[CellGroupData[{
Cell[473311, 11212, 394, 8, 32, "Subsubsection",ExpressionUUID->"70027cbb-560d-4b18-8ca8-182694503333"],
Cell[473708, 11222, 182008, 4288, 4316, "Input",ExpressionUUID->"9afaeeea-cde4-4ba3-b4e9-0bb2097b7dd7"],
Cell[CellGroupData[{
Cell[655741, 15514, 1598, 36, 94, "Input",ExpressionUUID->"c434274a-8010-41d8-a074-ec7b164a8f73"],
Cell[657342, 15552, 261, 5, 34, "Output",ExpressionUUID->"c523e7c1-9467-47fa-a87c-9b049a478aa5"],
Cell[657606, 15559, 261, 5, 34, "Output",ExpressionUUID->"dfa6d513-9bee-41b9-bf45-c5a210cae810"]
}, Open  ]],
Cell[657882, 15567, 11513, 281, 374, "Input",ExpressionUUID->"0fce9763-ddcd-4b33-b086-64223357387f"]
}, Closed]],
Cell[CellGroupData[{
Cell[669432, 15853, 388, 8, 32, "Subsubsection",ExpressionUUID->"4cac78a6-5a43-4412-8cbd-367cc74a8b30"],
Cell[669823, 15863, 30190, 761, 818, "Input",ExpressionUUID->"ed0cf0fc-edfc-454a-821e-c9f92d4df508"],
Cell[CellGroupData[{
Cell[700038, 16628, 956, 18, 52, "Input",ExpressionUUID->"299985ee-d737-4f50-9f25-a2ceb6c7c2d3"],
Cell[700997, 16648, 222, 4, 34, "Output",ExpressionUUID->"c08a1a1d-121c-4e51-b409-5334c8184b3f"]
}, Open  ]],
Cell[701234, 16655, 4536, 111, 144, "Input",ExpressionUUID->"e3f410dd-2471-443d-84a4-201d62c9d5e5"]
}, Closed]],
Cell[CellGroupData[{
Cell[705807, 16771, 384, 8, 32, "Subsubsection",ExpressionUUID->"70a5f4da-469c-4fe2-ac75-3839d65d4fc9"],
Cell[706194, 16781, 30572, 772, 792, "Input",ExpressionUUID->"61c9742b-6b75-4248-a430-ead56c46ef24"],
Cell[CellGroupData[{
Cell[736791, 17557, 982, 19, 52, "Input",ExpressionUUID->"ecf7d200-51b3-4420-a175-712aeee1bf8e"],
Cell[737776, 17578, 222, 4, 34, "Output",ExpressionUUID->"514092d6-7bef-4058-95e1-73f650e2108a"]
}, Open  ]],
Cell[738013, 17585, 5148, 125, 158, "Input",ExpressionUUID->"86c33bc9-e2be-4436-92b0-7026240b6fd8"]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[743210, 17716, 632, 14, 65, "Section",ExpressionUUID->"5d2c763d-e73d-4afd-81f2-8a1d97daacf7"],
Cell[CellGroupData[{
Cell[743867, 17734, 347, 8, 38, "Subsubsection",ExpressionUUID->"b372e9d9-0a6e-41d0-88c2-016898385f57"],
Cell[744217, 17744, 6542, 169, 200, "Input",ExpressionUUID->"b8ab53a2-5ecf-43ef-a4e1-0e7afe571233"],
Cell[CellGroupData[{
Cell[750784, 17917, 1464, 33, 94, "Input",ExpressionUUID->"ae045ea3-821c-40d2-ae76-de79e964dfe7"],
Cell[752251, 17952, 287, 6, 34, "Output",ExpressionUUID->"88c236f8-5301-473b-b9f1-de668d4714bb"],
Cell[752541, 17960, 273, 5, 34, "Output",ExpressionUUID->"9a93d603-d20a-4c82-996f-5233e0148996"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[752863, 17971, 417, 9, 34, "Subsubsection",ExpressionUUID->"0596b48e-0f2c-4a0e-abd8-f39637686f81"],
Cell[753283, 17982, 7088, 180, 198, "Input",ExpressionUUID->"7bb02a4e-9ce9-457b-b540-72f1ff54864a"],
Cell[CellGroupData[{
Cell[760396, 18166, 1567, 34, 94, "Input",ExpressionUUID->"1ed8a42b-5f30-4eac-81bd-cc177f69bb9f"],
Cell[761966, 18202, 263, 5, 34, "Output",ExpressionUUID->"92786bb7-c718-4bcd-a57f-ef02a4e55f3b"],
Cell[762232, 18209, 247, 4, 34, "Output",ExpressionUUID->"673acc2c-ff0b-493d-a0fa-8b28b1c7c229"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[762528, 18219, 394, 8, 32, "Subsubsection",ExpressionUUID->"e26925ac-7302-4269-905e-b10d00ae9469"],
Cell[762925, 18229, 6753, 171, 200, "Input",ExpressionUUID->"78fd4e1c-69b4-4d9e-8e92-c3a7f3907752"],
Cell[CellGroupData[{
Cell[769703, 18404, 1553, 34, 94, "Input",ExpressionUUID->"64b168ff-c5c8-49b9-92ed-c2340bbf3616"],
Cell[771259, 18440, 210, 4, 34, "Output",ExpressionUUID->"99f86482-89e2-46d5-bf19-07c97adab065"],
Cell[771472, 18446, 212, 4, 34, "Output",ExpressionUUID->"36290d1b-72e3-4bd6-a647-bf10f11bee37"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[771733, 18456, 388, 8, 32, "Subsubsection",ExpressionUUID->"0ed3d6ec-06c3-4df5-8c29-9f6bde409ba9"],
Cell[772124, 18466, 2281, 56, 76, "Input",ExpressionUUID->"309ffa7b-0e76-4d0f-8e7f-d092c030aa4d"],
Cell[CellGroupData[{
Cell[774430, 18526, 917, 16, 52, "Input",ExpressionUUID->"ad1e17b5-9770-48c5-9f67-064d0ac68f14"],
Cell[775350, 18544, 210, 4, 34, "Output",ExpressionUUID->"3f35af68-4881-4efd-9f72-85dacd2b8bce"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[775609, 18554, 384, 8, 32, "Subsubsection",ExpressionUUID->"c1eb7996-3546-4ef7-bac6-f9f2fc5e1f9b"],
Cell[775996, 18564, 2171, 50, 76, "Input",ExpressionUUID->"c2b0db5b-75c7-4d2a-9901-3e871b140fdf"],
Cell[CellGroupData[{
Cell[778192, 18618, 938, 16, 52, "Input",ExpressionUUID->"145a0e9d-5b2b-4e4c-8f4f-9f3c53e138ee"],
Cell[779133, 18636, 212, 4, 34, "Output",ExpressionUUID->"e8ce8735-f198-403f-997f-7ae440c346b4"]
}, Open  ]]
}, Closed]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)


